Dynamical Hall responses of disordered superconductors

We extend the Mattis-Bardeen theory for the dynamical response of superconductors to include different types of Hall responses. This is possible thanks to a recent modification of the quasiclassical Usadel equation, which allows for analyzing Hall effects in disordered superconductors and including the precise frequency dependence of such effects. Our results form a basis for analyzing dynamical experiments especially on novel thin-film superconductors, where ordinary Hall and spin Hall effects can both show up.

==> Dynamical_Hall_responses.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    254534,       5526]
NotebookOptionsPosition[    245258,       5360]
NotebookOutlinePosition[    245725,       5378]
CellTagsIndexPosition[    245682,       5375]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "ncvb"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8873440589564857`*^9, 3.887344062679791*^9}, {
  3.887344096241428*^9, 3.8873441144146547`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1b06fd7f-4a4d-4902-98f8-884466c36b68"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.887270632453702*^9, 
  3.887270633826295*^9}},ExpressionUUID->"d68b3fde-bdba-489c-9eeb-\
c00b8f421883"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Commutator", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", ".", "B"}], "-", 
    RowBox[{"B", ".", "A"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AntiCommutator", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", ".", "B"}], "+", 
    RowBox[{"B", ".", "A"}]}]}], ";"}]}], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"ef21e155-09c3-4cc7-a225-ecd6b0da4740"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]0", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "0", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]1", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "0", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "1", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "0", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "2", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]3", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "0", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8872705664568863`*^9, 3.887270609106738*^9}, {
  3.887780327412056*^9, 3.887780352220978*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"eebf0662-d7c9-47aa-a06a-b4970cf22f18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]0", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "0", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]1", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "2", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]3", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"PauliMatrix", "[", "3", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887270615161673*^9, 3.887270623431425*^9}, {
  3.8877803741867647`*^9, 3.887780389891547*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e2a98774-e8e5-4c89-999d-2ed1c79a63c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conductivity", "Section",
 CellChangeTimes->{{3.887270632453702*^9, 3.887270642428458*^9}, {
  3.887361904020904*^9, 3.887361998600296*^9}, {3.8932194656991158`*^9, 
  3.893219465858162*^9}},ExpressionUUID->"377e464a-69c1-40e6-9c05-\
a00a156ca3cf"],

Cell[TextData[{
 "The advanced GF is related to the retarded one through ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "0", "A"], TraditionalForm]],ExpressionUUID->
  "44370891-9c99-4bb5-b5a9-533c075c3045"],
 "=-",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["g", "0", 
    RowBox[{"R", "\[Conjugate]"}]], TraditionalForm]],ExpressionUUID->
  "44d6ef46-1cd6-4868-aec1-bc2de7d2c4c6"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "0", "A"], TraditionalForm]],ExpressionUUID->
  "1c834f15-e353-4d3f-82b8-7768205104af"],
 "=",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["f", "0", 
    RowBox[{"R", "\[Conjugate]"}]], TraditionalForm]],ExpressionUUID->
  "8f9fa2b1-6188-484b-88a9-499132397eb9"]
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.88733911318167*^9, 3.887339146186434*^9}, {
  3.887339177043275*^9, 3.887339245709221*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"217e386f-ab9b-4bcc-b0e3-bf1ba834b4e0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gR", "=", 
   RowBox[{
    RowBox[{"g0", " ", "\[Tau]3"}], "+", 
    RowBox[{"f0", " ", "\[Tau]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gA", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"g0", "\[Conjugate]"}]}], " ", "\[Tau]3"}], "+", 
    RowBox[{
     RowBox[{"f0", "\[Conjugate]"}], " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gRp", "=", 
   RowBox[{
    RowBox[{"g0p", " ", "\[Tau]3"}], "+", 
    RowBox[{"f0p", " ", "\[Tau]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"g0p", "\[Conjugate]"}]}], " ", "\[Tau]3"}], "+", 
    RowBox[{
     RowBox[{"f0p", "\[Conjugate]"}], " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gRm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g0p", "\[Conjugate]"}], " ", "\[Tau]3"}], "+", 
    RowBox[{
     RowBox[{"f0p", "\[Conjugate]"}], " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gAm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "g0p"}], " ", "\[Tau]3"}], "+", 
    RowBox[{"f0p", " ", "\[Tau]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hm", "=", 
   RowBox[{"-", "hp"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gR2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g0", "\[Conjugate]"}], " ", "\[Tau]3"}], "+", 
    RowBox[{
     RowBox[{"f0", "\[Conjugate]"}], " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "g0"}], " ", "\[Tau]3"}], "+", 
    RowBox[{"f0", " ", "\[Tau]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{"-", "h"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]gR", "=", 
   RowBox[{
    RowBox[{"\[Delta]gR2", " ", 
     RowBox[{"\[Tau]3", ".", "\[Sigma]2"}]}], "+", 
    RowBox[{"\[Delta]fR2", " ", 
     RowBox[{"\[Tau]1", ".", "\[Sigma]2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]gA", "=", 
   RowBox[{
    RowBox[{"\[Delta]gA2", " ", 
     RowBox[{"\[Tau]3", ".", "\[Sigma]2"}]}], "+", 
    RowBox[{"\[Delta]fA2", " ", 
     RowBox[{"\[Tau]1", ".", "\[Sigma]2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]gK", "=", 
   RowBox[{
    RowBox[{"\[Delta]gK2", " ", 
     RowBox[{"\[Tau]3", ".", "\[Sigma]2"}]}], "+", 
    RowBox[{"\[Delta]fK2", " ", 
     RowBox[{"\[Tau]1", ".", "\[Sigma]2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8872708108768177`*^9, 3.8872708273928003`*^9}, {
   3.887270858284287*^9, 3.887270870041442*^9}, {3.887270968571993*^9, 
   3.887270980935672*^9}, {3.8872715707330637`*^9, 3.887271594950183*^9}, {
   3.8872716809805098`*^9, 3.88727168251698*^9}, {3.8872717136417828`*^9, 
   3.887271714805244*^9}, {3.887272411353177*^9, 3.8872724372896023`*^9}, {
   3.887272620458846*^9, 3.88727262046426*^9}, 3.88727268299961*^9, {
   3.8872727408783083`*^9, 3.887272743086197*^9}, {3.887272879960279*^9, 
   3.8872729016145897`*^9}, 3.8873387643350773`*^9, {3.8877802813308372`*^9, 
   3.887780308304433*^9}, {3.88960616140851*^9, 3.8896062426568937`*^9}, {
   3.89046956524514*^9, 3.890469568494199*^9}, {3.8904696363089037`*^9, 
   3.89046970587062*^9}, {3.902294734864593*^9, 3.902294736274754*^9}, 
   3.9022947877194366`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"38603ba9-ec22-4c7b-a1db-9bad2ba296df"],

Cell[CellGroupData[{

Cell["\<\
Derivation of the integrand of the longitudinal conductivity (Eq. (17) in the \
paper)\
\>", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220115311585*^9}, {
  3.897036786368229*^9, 3.897036803197484*^9}, {3.902293978108088*^9, 
  3.902294038733512*^9}, {3.902294911088216*^9, 
  3.902294913465611*^9}},ExpressionUUID->"8d705f23-b3dc-4fe9-8c99-\
ef8fbbb9c3bc"],

Cell["\<\
Combining Eqs. (12) and (14), and Fourier transforming into the energy \
domain, the time convolutions become energy integrations. The integrand for \
the longitudinal conductivity is given by:\
\>", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.887794960259519*^9, 3.887795009107153*^9}, {3.902300427365142*^9, 
   3.902300551926045*^9}, {3.902300686772872*^9, 3.902300699291844*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7c459f49-d49e-4e26-ad0d-2f91745c46b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integrandx0", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     FractionBox["\[Sigma]D", 
      RowBox[{"16", "\[Omega]0"}]], " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"gR", "+", "gA"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gR", "-", "gA"}], ")"}], "h"}], ")"}]}], "-", 
       RowBox[{"\[Tau]3", ".", "gR2", ".", "\[Tau]3", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gRm", "-", "gAm"}], ")"}], "hm"}], ")"}]}], "-", 
       RowBox[{"\[Tau]3", ".", "gAm", ".", "\[Tau]3", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gR2", "-", "gA2"}], ")"}], "h2"}], ")"}]}]}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g0", "->", 
      RowBox[{"g0", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"f0", "->", 
      RowBox[{"f0", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"g0p", "->", 
      RowBox[{"g0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"f0p", "->", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"h", "->", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"hp", "->", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.9022939081192493`*^9, 3.90229390848213*^9}, {
  3.902294048469666*^9, 3.902294049391713*^9}, {3.902294669138101*^9, 
  3.902294675260469*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"3bac9520-df66-472a-9d9c-48c8ca3622dd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "\[Omega]0"}]], 
  RowBox[{"\[Sigma]D", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"Conjugate", "[", 
         RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}], "2"]}], " ", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "+", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}], " ", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"h", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Conjugate", "[", 
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"f0", "[", "\[Epsilon]", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"g0", "[", "\[Epsilon]", "]"}], "2"], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"Im", "[", 
          RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"Re", "[", 
          RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], " ", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"g0", "[", 
        RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9022940592844353`*^9, 3.902294756582855*^9, 
  3.902294794194941*^9, 3.9022953037379837`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"0cb81b7e-2f28-4ace-91bb-75157da541fb"]
}, Open  ]],

Cell["We rewrite the integrand in a compact form", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.887794960259519*^9, 3.887795009107153*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"77fa33fc-183a-49a1-9e08-c8fd623f286e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Sigma]x0d\[Epsilon]", "=", 
   RowBox[{
    FractionBox["\[Sigma]D", 
     RowBox[{"2", " ", "\[Omega]0"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"g0", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
          RowBox[{"Re", "[", 
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"f0", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
          RowBox[{"Im", "[", 
           RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "-", 
         RowBox[{"h", "[", "\[Epsilon]", "]"}]}], ")"}]}], "+", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Re", "[", 
               RowBox[{"g0", "[", 
                RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}], 
             RowBox[{"Im", "[", 
              RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Im", "[", 
              RowBox[{"f0", "[", 
               RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], " ", 
             RowBox[{"Re", "[", 
              RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}]}]}], ")"}], 
          RowBox[{"h", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Im", "[", 
               RowBox[{"g0", "[", 
                RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}], " ", 
             
             RowBox[{"Re", "[", 
              RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{"f0", "[", 
               RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
             RowBox[{"Im", "[", 
              RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}]}]}], ")"}], 
          RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], 
             RowBox[{"Im", "[", 
              RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}], 
             RowBox[{"Im", "[", 
              RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}]}]}], ")"}], 
          RowBox[{"h", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"d\[Sigma]x0d\[Epsilon]", "==", "integrandx0"}], "]"}]}]], "Input",\

 CellChangeTimes->{3.90229467761132*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"58da4d53-fc33-494f-9ca5-9e255d8ef34b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9022947584565268`*^9, 3.902294794416453*^9, 
  3.9022953040033407`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b126ee98-eeae-4a20-baa6-aaadf308c3e4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Derivation of the integrand of the Hall conductivity (Eq. (18) in the paper)\
\>", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220115311585*^9}, {
  3.897036786368229*^9, 3.897036803197484*^9}, {3.902293978108088*^9, 
  3.902294038733512*^9}, {3.902294881341435*^9, 
  3.902294908011182*^9}},ExpressionUUID->"7684bb8c-37f3-4567-9112-\
3aabac23d3b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integrandy0", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Sigma]D", " ", "\[Omega]c", " ", "\[Tau]"}], 
       RowBox[{"64", " ", "\[Omega]"}]]}], " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{
       "\[Tau]3", ".", "gRp", ".", "\[Tau]3", ".", "gRp", ".", "\[Tau]3", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gR", "-", "gA"}], ")"}], "h"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]3", ".", "gRp", ".", "\[Tau]3", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gRp", "-", "gAp"}], ")"}], "hp"}], ")"}]}], "+", 
          RowBox[{"\[Tau]3", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gRp", "-", "gAp"}], ")"}], "hp"}], ")"}], ".", 
           "\[Tau]3", ".", "gAp"}]}], ")"}], ".", "\[Tau]3", ".", "gA"}], "-", 
       RowBox[{"\[Tau]3", ".", "gRp", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]3", ".", "gR", ".", "\[Tau]3", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gR", "-", "gA"}], ")"}], "h"}], ")"}]}], "+", 
          RowBox[{"\[Tau]3", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gR", "-", "gA"}], ")"}], "h"}], ")"}], ".", "\[Tau]3", 
           ".", "gA"}]}], ")"}]}], "-", 
       RowBox[{"\[Tau]3", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gRp", "-", "gAp"}], ")"}], "hp"}], ")"}], ".", "\[Tau]3", 
        ".", "gA", ".", "\[Tau]3", ".", "gA"}], "+", 
       RowBox[{"3", 
        RowBox[{"\[Tau]3", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gR", "-", "gA"}], ")"}], "h"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gRp", "-", "gAp"}], ")"}], "hp"}]}], ")"}]}]}]}], 
      "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g0", "->", 
      RowBox[{"g0", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"f0", "->", 
      RowBox[{"f0", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"g0p", "->", 
      RowBox[{"g0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"f0p", "->", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"h", "->", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"hp", "->", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.902294973735873*^9, 3.90229497397473*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"56d2a4ff-6e8d-420a-866b-04ea2ca7be59"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", "\[Omega]"}]], 
  RowBox[{"\[Sigma]D", " ", "\[Tau]", " ", "\[Omega]c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"f0", "[", "\[Epsilon]", "]"}], " ", 
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"g0", "[", 
             RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"f0", "[", "\[Epsilon]", "]"}], "2"], " ", 
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"g0", "[", "\[Epsilon]", "]"}], "2"], " ", 
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Conjugate", "[", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"Conjugate", "[", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"]}], ")"}], " ", 
      
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], " ", 
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], " ", 
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"Im", "[", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}]}], ")"}]}],
      "-", 
     RowBox[{"4", " ", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"g0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SuperscriptBox[
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"]}], ")"}], " ", 
      
      RowBox[{"h", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"g0", "[", 
        RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Conjugate", "[", 
        RowBox[{"f0", "[", "\[Epsilon]", "]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"Re", "[", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}]}], ")"}]}],
      "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Conjugate", "[", 
        RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], " ", 
         RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"Re", "[", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.902294977959189*^9, 3.9022953057279654`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"070dc369-23f9-4a92-bb8b-ddeb536cac58"]
}, Open  ]],

Cell["We rewrite the integrand in a compact form", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.887794960259519*^9, 3.887795009107153*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"57bee1c1-56f4-418e-ab6b-2fbba5da3a7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Sigma]y0d\[Epsilon]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Sigma]D", " ", "\[Omega]c", " ", "\[Tau]"}], 
     RowBox[{"16", " ", "\[Omega]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"g0", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
          RowBox[{"h", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], 
          RowBox[{"h", "[", "\[Epsilon]", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], 
          RowBox[{
           RowBox[{"f0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], "  ", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], "2"], 
          " ", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{
            RowBox[{"f0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], "2"], 
          " ", 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g0", "[", 
              RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"f0", "[", 
              RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"]}], ")"}]}],
          "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"f0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
          RowBox[{"f0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}]}], " ", ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "-", 
         RowBox[{"h", "[", "\[Epsilon]", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"g0", "[", "\[Epsilon]", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"f0", "[", "\[Epsilon]", "]"}], "2"]}], ")"}], 
          RowBox[{"g0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"g0", "[", "\[Epsilon]", "]"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"f0", "[", 
              RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"g0", "[", 
              RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "2"]}], ")"}]}],
          "+", 
         RowBox[{"2", " ", 
          RowBox[{"f0", "[", "\[Epsilon]", "]"}], " ", 
          RowBox[{"f0", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g0", "[", 
             RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "-", 
            RowBox[{"g0", "[", "\[Epsilon]", "]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], "2"], 
            "-", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"f0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], 
             "2"]}], ")"}], 
          RowBox[{
           RowBox[{"g0", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
           "\[Conjugate]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"f0", "[", 
               RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
              "\[Conjugate]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"g0", "[", 
               RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
              "\[Conjugate]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"f0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], 
          RowBox[{
           RowBox[{"f0", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "\[Conjugate]"}], 
          
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"g0", "[", 
              RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
             "\[Conjugate]"}], "-", 
            RowBox[{
             RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}]}], 
           ")"}]}]}], ")"}], 
       RowBox[{"h", "[", 
        RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}]}], ")"}]}]}], ";", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"d\[Sigma]y0d\[Epsilon]", "==", "integrandy0"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.902294810458229*^9, 3.902294814332344*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b2eadaac-89ab-4b28-9919-218caa6e82ac"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9022949782552843`*^9, 3.902295306145926*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b878d8b9-0fee-4115-9795-ef77257d5f86"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Derivation of the integrand of the spin Hall conductivity (Eq. (25) in the \
paper)\
\>", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220115311585*^9}, {
  3.897036786368229*^9, 3.897036803197484*^9}, {3.902293978108088*^9, 
  3.902294038733512*^9}, {3.902294874112743*^9, 
  3.902294904151023*^9}},ExpressionUUID->"a261df1f-29b2-4dbd-be0f-\
3801eadc85e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"integrandyz", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", 
      FractionBox[
       RowBox[{"\[HBar]", " ", "\[Sigma]D", " ", "m", " ", "\[Alpha]"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["e", "2"], "E0"}]], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[Sigma]3", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gRp", ".", 
           RowBox[{"Commutator", "[", 
            RowBox[{"\[Sigma]1", ",", "\[Delta]gK"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gRp", "-", "gAp"}], ")"}], "hp"}], ")"}], ".", 
           RowBox[{"Commutator", "[", 
            RowBox[{"\[Sigma]1", ",", "\[Delta]gA"}], "]"}]}]}], ")"}]}], 
       "]"}]}], "-", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[HBar]", " ", "\[Sigma]D", " ", "\[Tau]", " ", "m", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"16", " ", "e", " ", "\[Omega]"}]], " ", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[Sigma]3", ".", "\[Sigma]3", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]3", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gR", "-", "gA"}], ")"}], "h"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"gRp", "-", "gAp"}], ")"}], "hp"}], ")"}], ".", 
           "\[Tau]3"}]}], ")"}]}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g0", "->", 
      RowBox[{"g0", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"f0", "->", 
      RowBox[{"f0", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"g0p", "->", 
      RowBox[{"g0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"f0p", "->", 
      RowBox[{"f0", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"h", "->", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}]}], ",", 
     RowBox[{"hp", "->", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"\[Delta]gR2", "->", 
      RowBox[{"\[Delta]gR2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"\[Delta]fR2", "->", 
      RowBox[{"\[Delta]fR2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"\[Delta]gA2", "->", 
      RowBox[{"\[Delta]gA2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"\[Delta]fA2", "->", 
      RowBox[{"\[Delta]fA2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"\[Delta]gK2", "->", 
      RowBox[{"\[Delta]gK2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], ",", 
     RowBox[{"\[Delta]fK2", "->", 
      RowBox[{"\[Delta]fK2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.8872707003231792`*^9, 3.887270725043989*^9}, {
   3.887270943106184*^9, 3.887270957749461*^9}, {3.887271012238942*^9, 
   3.8872710561007357`*^9}, {3.88727118477757*^9, 3.887271205297773*^9}, {
   3.887271320601454*^9, 3.887271418092463*^9}, {3.8872714627816277`*^9, 
   3.887271467646511*^9}, {3.8872715291712503`*^9, 3.887271538838421*^9}, {
   3.88727173764342*^9, 3.887271912243533*^9}, {3.887272031500185*^9, 
   3.887272110795237*^9}, {3.887272321930647*^9, 3.887272327486104*^9}, 
   3.887272395907969*^9, {3.88727262046793*^9, 3.887272661384119*^9}, {
   3.887272813469075*^9, 3.8872728216570187`*^9}, {3.887272924579206*^9, 
   3.88727292745509*^9}, {3.887339681619219*^9, 3.887339809279903*^9}, 
   3.887339927958783*^9, {3.8873402169807043`*^9, 3.887340295076602*^9}, {
   3.887340337526237*^9, 3.887340384061612*^9}, {3.8873404258820066`*^9, 
   3.8873405035721607`*^9}, {3.88734054263387*^9, 3.887340566650874*^9}, {
   3.8873405992368402`*^9, 3.887340600491969*^9}, {3.887340695042748*^9, 
   3.887340718867272*^9}, {3.8873408943378687`*^9, 3.887340895119369*^9}, {
   3.887341043974264*^9, 3.8873410649354773`*^9}, {3.887359256528943*^9, 
   3.887359331549646*^9}, 3.887359448288471*^9, 3.887359481117608*^9, {
   3.88735954289712*^9, 3.887359555498417*^9}, {3.887360383718398*^9, 
   3.887360396802203*^9}, {3.887360485377709*^9, 3.887360486078342*^9}, {
   3.887360741414912*^9, 3.887360753126411*^9}, 3.887361134410502*^9, {
   3.887361528273271*^9, 3.88736153375347*^9}, {3.8873652497176*^9, 
   3.887365340209866*^9}, {3.8877071654282417`*^9, 3.887707178508301*^9}, {
   3.887707220557148*^9, 3.8877072213770742`*^9}, 3.8877072599422817`*^9, {
   3.8877073266900454`*^9, 3.8877073620189943`*^9}, {3.88770751762626*^9, 
   3.887707821676251*^9}, {3.887707881586581*^9, 3.887707922710428*^9}, {
   3.8877082020478163`*^9, 3.887708234515109*^9}, {3.88770927240827*^9, 
   3.8877092786628027`*^9}, 3.8877094895133953`*^9, {3.887780281348439*^9, 
   3.887780281384356*^9}, {3.887794485925006*^9, 3.887794487386952*^9}, {
   3.887794856962291*^9, 3.887794861469738*^9}, {3.8896065615154953`*^9, 
   3.889606596724902*^9}, {3.889606662577474*^9, 3.889606691050847*^9}, {
   3.889606755675673*^9, 3.889606846957871*^9}, {3.8896069257755013`*^9, 
   3.889607065603318*^9}, {3.8896071665706873`*^9, 3.8896072267968693`*^9}, {
   3.8896080605578203`*^9, 3.889608060911271*^9}, {3.889608809421332*^9, 
   3.8896088405136833`*^9}, {3.889790723838189*^9, 3.8897908384130373`*^9}, {
   3.8897908814008408`*^9, 3.8897908882503653`*^9}, {3.8904624944645863`*^9, 
   3.890462494466905*^9}, {3.89046255981*^9, 3.890462559812311*^9}, {
   3.8904694674098787`*^9, 3.890469468975295*^9}, {3.890469731207396*^9, 
   3.890469802739257*^9}, {3.8907923105137453`*^9, 3.890792337449526*^9}, {
   3.8907923728095837`*^9, 3.890792377365089*^9}, {3.9022950315886793`*^9, 
   3.902295031762834*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d1a4d83d-838c-4804-9cb8-9a1febd344ff"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["e", "2"], " ", "E0", " ", "\[Omega]"}]], 
  RowBox[{"m", " ", "\[Alpha]", " ", "\[Sigma]D", " ", "\[HBar]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "e", " ", "E0", " ", "\[Alpha]", " ", "\[Tau]",
       " ", 
      RowBox[{"h", "[", "\[Epsilon]", "]"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Omega]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"f0", "[", 
        RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], " ", 
      RowBox[{"\[Delta]fA2", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
      RowBox[{"Re", "[", 
       RowBox[{"g0", "[", 
        RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", " ", "E0", " ", "\[Alpha]", " ", "\[Tau]"}], "-", 
        RowBox[{"\[Omega]", " ", 
         RowBox[{"\[Delta]gA2", "[", 
          RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"\[Omega]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"f0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]fK2", "[", 
          RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]gK2", "[", 
          RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.902295034054759*^9, 3.902295306791789*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"c205a9c3-f7f0-41c4-af6c-439a3b92cc39"]
}, Open  ]],

Cell["We rewrite the integrand in a compact form", "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.887794960259519*^9, 3.887795009107153*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"55b098fa-825a-4091-b9ab-b57c17eeac40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[Sigma]yzd\[Epsilon]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[HBar]", " ", "\[Sigma]D", " ", "m", " ", "\[Alpha]"}], 
       RowBox[{"4", 
        SuperscriptBox["e", "2"], " ", "E0"}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"g0", "[", 
             RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
           RowBox[{"\[Delta]gA2", "[", 
            RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Im", "[", 
            RowBox[{"f0", "[", 
             RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
           RowBox[{"\[Delta]fA2", "[", 
            RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}]}], ")"}], 
        RowBox[{"h", "[", 
         RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"g0", "[", 
         RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
        RowBox[{"\[Delta]gK2", "[", 
         RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"f0", "[", 
         RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], 
        RowBox[{"\[Delta]fK2", "[", 
         RowBox[{"\[Epsilon]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[HBar]", " ", "\[Sigma]D", " ", "\[Tau]", " ", "m", " ", 
       SuperscriptBox["\[Alpha]", "2"]}], 
      RowBox[{"2", "e", " ", "\[Omega]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"g0", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}], "]"}], 
        RowBox[{"h", "[", 
         RowBox[{"\[Epsilon]", "+", "\[Omega]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"g0", "[", "\[Epsilon]", "]"}], "]"}], 
        RowBox[{"h", "[", "\[Epsilon]", "]"}]}]}], ")"}]}]}]}], ";", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"d\[Sigma]yzd\[Epsilon]", "==", "integrandyz"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.887794471572938*^9, 3.8877945087283688`*^9}, {
   3.887794548220693*^9, 3.8877947949437847`*^9}, {3.88779487448153*^9, 
   3.8877948998500557`*^9}, {3.889607241123022*^9, 3.889607243322781*^9}, {
   3.8896074325429163`*^9, 3.889607539720998*^9}, {3.889607579987314*^9, 
   3.8896077044156513`*^9}, {3.889607739603825*^9, 3.88960773967089*^9}, {
   3.889607919660285*^9, 3.889607925773665*^9}, {3.889608080074078*^9, 
   3.889608080390677*^9}, {3.889608780952259*^9, 3.889608795695993*^9}, {
   3.889790953838942*^9, 3.8897910178191013`*^9}, {3.890462494475925*^9, 
   3.8904624944779367`*^9}, {3.8904625598188334`*^9, 
   3.8904625598208723`*^9}, {3.8904698394230213`*^9, 3.890469849675996*^9}, {
   3.890792928313652*^9, 3.890793177954088*^9}, {3.890793209795269*^9, 
   3.890793308795892*^9}, {3.890793338833132*^9, 3.8907933837967052`*^9}, {
   3.890793747163084*^9, 3.890793764862299*^9}, {3.890793844049376*^9, 
   3.890793846121076*^9}, {3.890793883243803*^9, 3.890793886786172*^9}, {
   3.890828649230233*^9, 3.890828686101321*^9}, {3.890828725439102*^9, 
   3.890828752530093*^9}, {3.89082880261008*^9, 3.890828805431422*^9}, {
   3.890829246194049*^9, 3.890829252968134*^9}, {3.893215428777686*^9, 
   3.8932154291744347`*^9}, {3.9022948173673773`*^9, 3.902294826760028*^9}, 
   3.9022950396551456`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"a99f7a80-8b1e-41a8-a06a-e28fb6eabd25"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9022950341273537`*^9, 3.902295306893923*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"cbd1bc4c-2f0d-4646-b8c0-43aef4050133"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameters and functions", "Section",
 CellChangeTimes->{{3.887270632453702*^9, 3.887270633826295*^9}, {
  3.88942789482787*^9, 3.889427897119917*^9}, {3.889429523643235*^9, 
  3.889429526324503*^9}},ExpressionUUID->"3c475f98-6b57-42c8-ac5c-\
2341acdd88ad"],

Cell[CellGroupData[{

Cell["Self-consistent gap", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 
  3.8651631300723753`*^9}},ExpressionUUID->"4e947867-0105-4bc7-bc78-\
76fb5bc04c87"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]n", "[", 
    RowBox[{
     RowBox[{"n_", "?", "NumericQ"}], ",", 
     RowBox[{"T_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"2", "Pi", 
    RowBox[{"(", 
     RowBox[{"n", "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], "T"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8651611859452257`*^9, 3.865161204159245*^9}, {
   3.86516191801338*^9, 3.865161918891932*^9}, 3.865238093210952*^9, {
   3.876544352806032*^9, 3.876544353907978*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2816c23a-368c-4136-87a5-7eebf3ac5b12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fun", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]_", "?", "NumericQ"}], ",", 
     RowBox[{"T_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"\[Omega]n", "[", 
            RowBox[{"n", ",", "T"}], "]"}], "^", "2"}]}], "]"}]}], "-", 
       RowBox[{"1", "/", 
        RowBox[{"\[Omega]n", "[", 
         RowBox[{"n", ",", "T"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", 
        RowBox[{"Max", "[", 
         RowBox[{"nmax", ",", 
          RowBox[{"10", 
           RowBox[{"Tc0", "/", "T"}]}]}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.865162144494836*^9, 3.865162175706115*^9, {3.8651622385361156`*^9, 
   3.865162246680382*^9}, {3.8651628584193783`*^9, 3.8651629086459293`*^9}, {
   3.865238093213481*^9, 3.8652380932146473`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"cafc9d9c-ef98-4309-bc54-494923cf8cb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]fun", "[", 
    RowBox[{
     RowBox[{"T_", "?", "NumericQ"}], ",", 
     RowBox[{"Tc_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[CapitalDelta]", "}"}], ",", 
     RowBox[{"Return", "[", 
      RowBox[{"\[CapitalDelta]", "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"T", "/", "Tc"}], "]"}], "==", 
          RowBox[{"2", "Pi", " ", "T", " ", 
           RowBox[{"fun", "[", 
            RowBox[{"\[CapitalDelta]", ",", "T"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]0"}], "}"}]}], 
        "]"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.865162165897172*^9, 3.8651621911273108`*^9}, 
   3.86516232561803*^9, {3.8651630373278627`*^9, 3.865163043856257*^9}, {
   3.890718586767168*^9, 3.890718588684235*^9}, {3.8907187301263933`*^9, 
   3.890718795989263*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"ae5c31c8-1dbe-4b30-8d03-1c7f7890358d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219541757586*^9, 
  3.893219543531232*^9}},ExpressionUUID->"49b53a12-c689-4b45-8b4c-\
465c14383f7d"],

Cell[TextData[{
 "Parameters to be changed. All magnitudes are measured in units of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "0"], TraditionalForm]],ExpressionUUID->
  "6702aa70-5a47-4893-bdbd-2c35e2747c42"],
 ", ",
 StyleBox["e",
  FontSlant->"Italic"],
 " and ",
 StyleBox["m",
  FontSlant->"Italic"],
 " (with \[HBar]=1 and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", 
    StyleBox["B",
     FontSlant->"Plain"]], TraditionalForm]],ExpressionUUID->
  "acca1a93-a03b-4f75-9da3-e431163684ab"],
 "=1). The configurations considered are a superconductor with a constant \
magnetic field and a superconductor with Rashba SOC. The longitudinal \
conductivity is the same for both configurations, while the Hall and spin \
Hall conductivities correspond to each configuration, respectively. The \
normalized conductivities depend on the following parameters: ",
 StyleBox["\[CapitalGamma]",
  FontSlant->"Italic"],
 ", ",
 StyleBox["T",
  FontSlant->"Italic"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "\[Alpha]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c94561d1-c890-4a3f-8a11-85da96f73837"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.887794960259519*^9, 3.887795009107153*^9}, {3.887795043237063*^9, 
   3.887795078026698*^9}, {3.887795909567315*^9, 3.887795928083415*^9}, {
   3.88779762286523*^9, 3.887797964630018*^9}, {3.8877980032792597`*^9, 
   3.887798053302527*^9}, {3.8932197958558273`*^9, 3.8932200393070173`*^9}, {
   3.893220149610416*^9, 3.893220457102306*^9}, {3.8970364520395517`*^9, 
   3.897036476496002*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"ad231ab9-fad7-411f-a15a-9520e6750aa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Units", ":"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[HBar]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tc0", "=", 
     RowBox[{"\[CapitalDelta]0", "/", 
      RowBox[{"N", "[", 
       RowBox[{"Pi", "/", 
        RowBox[{"Exp", "[", "EulerGamma", "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Normalized", " ", "conductivities", " ", "do", " ", "not", " ", "depend",
      " ", "on", " ", "the", " ", "following", " ", 
     RowBox[{"parameters", ":"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]D", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"5*^-2", 
      RowBox[{"\[HBar]", "/", "\[CapitalDelta]0"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]c", "=", 
     RowBox[{"0.2", 
      RowBox[{"\[CapitalDelta]0", "/", "\[HBar]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]p", "=", 
     RowBox[{"3*^4", 
      RowBox[{"\[CapitalDelta]0", "/", "\[HBar]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Parameters", " ", "of", " ", "the", " ", 
     RowBox[{"model", ":"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     RowBox[{"1*^-4", "\[CapitalDelta]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"1*^-4", "Tc0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "=", 
     RowBox[{"\[CapitalDelta]fun", "[", 
      RowBox[{"T", ",", "Tc0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"0.25", 
       RowBox[{"\[CapitalDelta]0", "/", 
        RowBox[{"(", 
         RowBox[{"D0", " ", 
          SuperscriptBox["m", "2"]}], ")"}]}]}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.8873429564469833`*^9, 3.887342979767942*^9}, {
   3.887343022598632*^9, 3.8873430336509657`*^9}, {3.887343106647847*^9, 
   3.887343136891201*^9}, {3.887343213938407*^9, 3.887343230906636*^9}, 
   3.887344148479618*^9, 3.887344237516827*^9, {3.8873444177177753`*^9, 
   3.887344417781816*^9}, {3.887358042696954*^9, 3.887358049163033*^9}, {
   3.887358461944333*^9, 3.887358472429645*^9}, 3.887363270120064*^9, {
   3.887450237558556*^9, 3.887450238613481*^9}, {3.887709104892763*^9, 
   3.887709105100136*^9}, {3.887709327287881*^9, 3.887709329223782*^9}, {
   3.887709419658869*^9, 3.887709421364378*^9}, {3.8877094781511106`*^9, 
   3.8877094788412046`*^9}, {3.887799229361409*^9, 3.8877992807463207`*^9}, {
   3.887799335719686*^9, 3.8877993512269583`*^9}, {3.88779940203505*^9, 
   3.8877994055561953`*^9}, {3.889427907240415*^9, 3.889427955406371*^9}, {
   3.889428014038052*^9, 3.889428019153654*^9}, {3.889428102797646*^9, 
   3.889428104463924*^9}, {3.88942950650628*^9, 3.889429507637586*^9}, {
   3.889430040898181*^9, 3.8894300414670677`*^9}, {3.889608045062853*^9, 
   3.889608051679351*^9}, 3.889608491645338*^9, 3.889608676241076*^9, {
   3.8902709510161543`*^9, 3.890270956834318*^9}, {3.890271246793749*^9, 
   3.890271246985456*^9}, 3.890271359961985*^9, {3.890271470450935*^9, 
   3.8902714705459833`*^9}, 3.890461211884262*^9, {3.890729623959352*^9, 
   3.8907296263493853`*^9}, {3.890739741533948*^9, 3.8907397420639143`*^9}, 
   3.890743629113381*^9, {3.8907939454108887`*^9, 3.890793961389276*^9}, 
   3.8907953885785303`*^9, {3.890797370503067*^9, 3.890797370927553*^9}, {
   3.8908002043477497`*^9, 3.8908002046984158`*^9}, 3.890805114215605*^9, {
   3.8908075828192787`*^9, 3.890807584680964*^9}, {3.890809475647141*^9, 
   3.890809476224894*^9}, {3.890815269125448*^9, 3.890815269868217*^9}, {
   3.890827034364562*^9, 3.890827034786038*^9}, 3.890827240883752*^9, 
   3.890827275886904*^9, {3.890829490953113*^9, 3.8908294911642923`*^9}, 
   3.8908366809098415`*^9, {3.890837571046266*^9, 3.890837573475295*^9}, {
   3.8908376945017447`*^9, 3.890837708871004*^9}, {3.890837757192344*^9, 
   3.8908377577514243`*^9}, {3.89087625468735*^9, 3.8908762572988544`*^9}, {
   3.8908891723178635`*^9, 3.890889172401207*^9}, 3.8910727237441177`*^9, {
   3.891073314941559*^9, 3.8910733169083023`*^9}, 3.8910734454470177`*^9, {
   3.891076304292564*^9, 3.89107641148267*^9}, {3.891076491989292*^9, 
   3.8910764937421093`*^9}, {3.891076836661211*^9, 3.891076856476097*^9}, {
   3.8910768878500338`*^9, 3.891076954558292*^9}, {3.891078126711151*^9, 
   3.891078128893137*^9}, {3.891078790417296*^9, 3.8910787906357327`*^9}, 
   3.891079030117773*^9, 3.89107945005193*^9, {3.891079684371689*^9, 
   3.8910796939089937`*^9}, {3.891079891330715*^9, 3.891079892386712*^9}, {
   3.8910800468705397`*^9, 3.891080062252343*^9}, {3.891080101504681*^9, 
   3.8910801154859047`*^9}, 3.891080183638851*^9, 3.8932156539286623`*^9, {
   3.89321886630081*^9, 3.893218873433296*^9}, {3.897036270103406*^9, 
   3.897036329117937*^9}, {3.897036378752346*^9, 3.897036431374597*^9}, {
   3.897036483942666*^9, 3.8970365023942137`*^9}, {3.897036548952106*^9, 
   3.897036652591819*^9}, {3.8970429656997213`*^9, 3.8970429774225283`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"bdf2a2e7-57c3-4b2a-a4cc-9efbc1ad5d14"]
}, Open  ]],

Cell[CellGroupData[{

Cell["BCS Green\[CloseCurlyQuote]s function", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}},ExpressionUUID->"1444ebfe-367b-4d31-85b0-\
e7e8f152a1b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g0", "[", 
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}]}], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], 
       "2"]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f0", "[", 
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], "]"}], ":=", 
   FractionBox["\[CapitalDelta]", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[CapitalDelta]", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], 
       "2"]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gRBCS", "[", 
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"g0", "[", "\[Epsilon]", "]"}], " ", "\[Tau]3"}], "+", 
    RowBox[{
     RowBox[{"f0", "[", "\[Epsilon]", "]"}], " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gABCS", "[", 
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"g0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}]}], " ", 
     "\[Tau]3"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"f0", "[", "\[Epsilon]", "]"}], "\[Conjugate]"}], " ", 
     "\[Tau]1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Tanh", "[", 
    FractionBox["\[Epsilon]", 
     RowBox[{"2", "T"}]], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8873419435884132`*^9, 3.887342025648395*^9}, {
   3.887342264400316*^9, 3.887342264782299*^9}, {3.8873425483113947`*^9, 
   3.887342618303507*^9}, {3.8873427010807467`*^9, 3.887342875867525*^9}, {
   3.887343184315338*^9, 3.887343204516592*^9}, {3.889428148486947*^9, 
   3.889428214872471*^9}, {3.889428263740425*^9, 3.889428366912003*^9}, {
   3.889428582336131*^9, 3.889428582483508*^9}, {3.889437823758728*^9, 
   3.889437833372995*^9}, {3.8896054065651903`*^9, 3.8896054191263857`*^9}, 
   3.8896086269543047`*^9, {3.890459390776046*^9, 3.890459414204599*^9}, {
   3.890459505547719*^9, 3.890459607677866*^9}, {3.890459647970668*^9, 
   3.8904596853645697`*^9}, {3.890460004116238*^9, 3.890460004117787*^9}, {
   3.8904603313159323`*^9, 3.890460385435576*^9}, {3.890461802447019*^9, 
   3.89046181511858*^9}, {3.890462274455305*^9, 3.89046229529283*^9}, {
   3.890726904532874*^9, 3.890726911857635*^9}, {3.8907922536877737`*^9, 
   3.890792281361307*^9}, 3.890792426196643*^9, {3.8908259890339746`*^9, 
   3.890826009820212*^9}, {3.890826106575523*^9, 3.89082611622093*^9}, {
   3.890826146556789*^9, 3.8908261687106857`*^9}, {3.890826433353413*^9, 
   3.890826506464423*^9}, {3.890829165302153*^9, 3.890829168075219*^9}, {
   3.8910714730605783`*^9, 3.891071475841009*^9}, 3.891071658548109*^9, 
   3.891072665956751*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"f90a3afe-c06f-4473-a84a-e266c35f8551"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correction to the GF", "Section",
 CellChangeTimes->{{3.887270632453702*^9, 3.887270642428458*^9}, {
  3.887361904020904*^9, 3.887361998600296*^9}, {3.887707437889015*^9, 
  3.887707441735846*^9}, {3.8894295449688587`*^9, 3.889429546139387*^9}, {
  3.889605982674589*^9, 
  3.889605986409972*^9}},ExpressionUUID->"875e0056-e124-4fbe-80a4-\
db8f603bfbb4"],

Cell[CellGroupData[{

Cell["Retarded GF", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
  3.893219694733445*^9, 
  3.893219697868433*^9}},ExpressionUUID->"f380143c-b73c-4e47-b141-\
7c127bdea6fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gRfun", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{"4", "D0", " ", "\[Tau]", " ", 
     SuperscriptBox["m", "2"], 
     SuperscriptBox["\[Alpha]", "3"], " ", "e", 
     FractionBox["E0", "\[Omega]0"], 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], 
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Alpha]", "2"], "D0"}], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], 
              "2"]}]]}], ")"}], " ", 
         RowBox[{"gRBCS", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]0", " ", "\[Tau]3"}], "+", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], 
         "\[Tau]3"}], "-", 
        RowBox[{"\[CapitalDelta]", " ", "\[Tau]1"}]}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]3", ".", 
         RowBox[{"gRBCS", "[", "\[Epsilon]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"gRBCS", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], ".", "\[Tau]3"}]}],
        ")"}], ".", "\[Sigma]2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gR2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Tau]3", ".", "\[Sigma]2", ".", 
      RowBox[{"\[Delta]gRfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]fR2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Tau]1", ".", "\[Sigma]2", ".", 
      RowBox[{"\[Delta]gRfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.89321967608533*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"0be154e1-6329-4328-a388-6f6ae5f234db"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Advanced GF", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
  3.893219694733445*^9, 
  3.893219711134425*^9}},ExpressionUUID->"3fc46767-653d-4e56-b3c9-\
34d7157f478f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gAfun", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{"4", "D0", " ", "\[Tau]", " ", 
     SuperscriptBox["m", "2"], 
     SuperscriptBox["\[Alpha]", "3"], " ", "e", 
     FractionBox["E0", "\[Omega]0"], 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], 
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Alpha]", "2"], "D0"}], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[CapitalDelta]", "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Epsilon]", "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], 
              "2"]}]]}], ")"}], " ", 
         RowBox[{"gABCS", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]0", " ", "\[Tau]3"}], "+", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalGamma]"}]}], ")"}], 
         "\[Tau]3"}], "-", 
        RowBox[{"\[CapitalDelta]", " ", "\[Tau]1"}]}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]3", ".", 
         RowBox[{"gABCS", "[", "\[Epsilon]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"gABCS", "[", 
          RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], ".", "\[Tau]3"}]}],
        ")"}], ".", "\[Sigma]2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gA2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Tau]3", ".", "\[Sigma]2", ".", 
      RowBox[{"\[Delta]gAfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]fA2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Tau]1", ".", "\[Sigma]2", ".", 
      RowBox[{"\[Delta]gAfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.889438609559853*^9, 3.88943861165318*^9}, {
   3.889438654759926*^9, 3.889438669019994*^9}, 3.889438875145569*^9, {
   3.889439002483138*^9, 3.889439161300242*^9}, {3.889439260838562*^9, 
   3.889439261083074*^9}, {3.88943930103765*^9, 3.8894394299507723`*^9}, {
   3.889439545771871*^9, 3.889439548524045*^9}, {3.889439626002966*^9, 
   3.8894396287286663`*^9}, {3.889439672317369*^9, 3.8894399106145267`*^9}, {
   3.8896049111717987`*^9, 3.889604912125057*^9}, {3.8896049449972343`*^9, 
   3.889605029925043*^9}, {3.889605112771283*^9, 3.889605117576755*^9}, {
   3.889605154376793*^9, 3.889605168818921*^9}, {3.8896052203362637`*^9, 
   3.88960525113419*^9}, {3.889605291125539*^9, 3.889605298316874*^9}, {
   3.8896055192255087`*^9, 3.889605519425014*^9}, {3.889605610736477*^9, 
   3.88960567140215*^9}, 3.889605769665455*^9, {3.8896058071122828`*^9, 
   3.8896058783615303`*^9}, 3.8896059627984858`*^9, {3.890460124345419*^9, 
   3.8904601323045607`*^9}, {3.890461096799013*^9, 3.890461106693192*^9}, {
   3.890461511443529*^9, 3.8904615166123247`*^9}, {3.8904618814556847`*^9, 
   3.890461881475431*^9}, {3.890462111002969*^9, 3.890462131181705*^9}, {
   3.890462166037752*^9, 3.890462166734358*^9}, {3.8904622093620443`*^9, 
   3.8904622551143723`*^9}, {3.890462427016541*^9, 3.8904624294106092`*^9}, {
   3.8904624944817047`*^9, 3.8904624944837217`*^9}, {3.890462559824656*^9, 
   3.8904626307400417`*^9}, {3.8904649555293903`*^9, 3.890464985644402*^9}, {
   3.890465034257701*^9, 3.890465078656609*^9}, {3.89046803570371*^9, 
   3.8904681019994583`*^9}, {3.890468175243887*^9, 3.890468243800631*^9}, {
   3.890468274945673*^9, 3.89046833630142*^9}, {3.89046850688545*^9, 
   3.890468515546259*^9}, {3.890469180438319*^9, 3.8904691930974817`*^9}, {
   3.890471525229046*^9, 3.8904715678231983`*^9}, 3.890472736459889*^9, {
   3.890726832294807*^9, 3.890726858055809*^9}, {3.890727518868445*^9, 
   3.890727523438792*^9}, {3.890727573223382*^9, 3.8907276629834013`*^9}, {
   3.8907924725487013`*^9, 3.89079248701816*^9}, {3.890805325655839*^9, 
   3.890805365954482*^9}, {3.8908054003813477`*^9, 3.890805437395159*^9}, {
   3.890807549626523*^9, 3.890807557519659*^9}, {3.890808158576867*^9, 
   3.8908081614894123`*^9}, {3.890808393827606*^9, 3.890808415661755*^9}, {
   3.890808641998596*^9, 3.8908086460129623`*^9}, {3.8908093583916388`*^9, 
   3.8908094171579*^9}, {3.890809538620823*^9, 3.890809539404644*^9}, {
   3.890809577910507*^9, 3.890809577995747*^9}, {3.8908096625560617`*^9, 
   3.890809662692274*^9}, {3.890809697808275*^9, 3.8908097072071953`*^9}, {
   3.8908131371020927`*^9, 3.890813170337888*^9}, {3.8908132031671467`*^9, 
   3.8908132032491693`*^9}, {3.890813235200687*^9, 3.890813237984309*^9}, {
   3.890813309362455*^9, 3.8908133126104794`*^9}, {3.890814352070403*^9, 
   3.8908143593223743`*^9}, {3.890815355289916*^9, 3.890815355397444*^9}, 
   3.8908173304852552`*^9, {3.89081997876565*^9, 3.8908199792613077`*^9}, {
   3.890826590156255*^9, 3.890826620354918*^9}, {3.890826718065117*^9, 
   3.8908267571837463`*^9}, {3.890826931540928*^9, 3.8908269367647*^9}, {
   3.890826984955318*^9, 3.890827009792796*^9}, {3.890827065514361*^9, 
   3.8908270656304007`*^9}, {3.890827203393217*^9, 3.890827203443326*^9}, {
   3.8908275324661713`*^9, 3.890827544755599*^9}, 3.890827662872007*^9, {
   3.890827721137602*^9, 3.890827727155507*^9}, {3.890827766617721*^9, 
   3.890827798321343*^9}, {3.890827886646778*^9, 3.890827937424675*^9}, {
   3.890828017160398*^9, 3.890828018254257*^9}, {3.890828121174961*^9, 
   3.890828125072382*^9}, {3.890828213418502*^9, 3.890828271128099*^9}, {
   3.890828484165646*^9, 3.8908284878608828`*^9}, {3.89082935659902*^9, 
   3.89082937393822*^9}, {3.890829643415753*^9, 3.890829645495831*^9}, {
   3.8908297240888844`*^9, 3.890829729012706*^9}, 3.8908307011107817`*^9, {
   3.891071407108275*^9, 3.891071444818989*^9}, {3.8910715116249647`*^9, 
   3.8910716121610107`*^9}, {3.891071740407525*^9, 3.891071836706773*^9}, {
   3.891071868869063*^9, 3.891072062005995*^9}, {3.891072114918153*^9, 
   3.891072157699032*^9}, {3.891072303021697*^9, 3.891072411168038*^9}, {
   3.8910724703611298`*^9, 3.8910725011025543`*^9}, {3.891072531582985*^9, 
   3.891072564736341*^9}, {3.891072621473495*^9, 3.891072626031032*^9}, {
   3.891072887598073*^9, 3.891072908460021*^9}, {3.891073175925514*^9, 
   3.891073177743964*^9}, {3.8932196658430767`*^9, 3.89321968284202*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"08d903ad-6164-4038-b2fc-d7f7214386c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Keldysh GF", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
  3.893219694733445*^9, 
  3.8932197173997593`*^9}},ExpressionUUID->"022be681-7c4c-4695-93f9-\
7891af7c1aff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]hfun", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{"4", "D0", " ", "\[Tau]", " ", 
     SuperscriptBox["m", "2"], 
     SuperscriptBox["\[Alpha]", "3"], " ", "e", 
     FractionBox["E0", "\[Omega]0"], 
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], 
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Alpha]", "2"], "D0", " ", 
            RowBox[{"gRBCS", "[", 
             RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]0", " ", "\[Tau]3"}]}], 
          ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gRBCS", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], "-", 
           RowBox[{"gABCS", "[", "\[Epsilon]", "]"}]}], ")"}]}], "+", 
        RowBox[{"Commutator", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Epsilon]", " ", "\[Tau]3"}], "-", 
           
           RowBox[{"\[CapitalDelta]", " ", "\[Tau]1"}]}], ",", 
          RowBox[{
           RowBox[{"gRBCS", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], "-", 
           RowBox[{"gABCS", "[", "\[Epsilon]", "]"}]}]}], "]"}]}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gRBCS", "[", 
            RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], ".", "\[Tau]3"}],
           "-", 
          RowBox[{"\[Tau]3", ".", 
           RowBox[{"gABCS", "[", "\[Epsilon]", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", "[", "\[Epsilon]", "]"}], "-", 
          RowBox[{"h", "[", 
           RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}]}], ")"}]}], ")"}], 
      ".", "\[Sigma]2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]h2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Sigma]2", ".", 
      RowBox[{"\[Delta]hfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gKfun", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]gRfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}], 
      RowBox[{"h", "[", "\[Epsilon]", "]"}]}], "-", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], 
      RowBox[{"\[Delta]gAfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gRBCS", "[", 
       RowBox[{"\[Epsilon]", "+", "\[Omega]0"}], "]"}], ".", 
      RowBox[{"\[Delta]hfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]hfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}], ".", 
      RowBox[{"gABCS", "[", "\[Epsilon]", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]gK2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Tau]3", ".", "\[Sigma]2", ".", 
      RowBox[{"\[Delta]gKfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]fK2", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Omega]0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Tau]1", ".", "\[Sigma]2", ".", 
      RowBox[{"\[Delta]gKfun", "[", 
       RowBox[{"\[Epsilon]", ",", "\[Omega]0"}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"2774a8ae-7100-409e-b292-366b8c977554"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Faraday and Kerr angles", "Section",
 CellChangeTimes->{{3.887270632453702*^9, 3.887270642428458*^9}, {
   3.887361904020904*^9, 3.887361998600296*^9}, {3.8932194656991158`*^9, 
   3.893219465858162*^9}, 
   3.8970414975421047`*^9},ExpressionUUID->"c8d836be-0f8c-4540-a317-\
c51fc177f214"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   FractionBox["c", 
    SqrtBox[
     RowBox[{"\[Pi]", " ", "\[CapitalDelta]0", " ", 
      SuperscriptBox["\[Omega]p", "2"], 
      RowBox[{"\[Tau]", "/", "\[HBar]"}]}]]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"0.2", "\[Lambda]"}]}], ";"}]}], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"993e1169-a8d3-4e21-8172-58be95467974"],

Cell[CellGroupData[{

Cell["Faraday angle", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
   3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
   3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
   3.893219743105174*^9, 3.8932197451383657`*^9}, {3.897040965893447*^9, 
   3.897040975777416*^9}, {3.897041394928035*^9, 3.897041398233081*^9}, {
   3.897041501048347*^9, 3.897041502739976*^9}, 
   3.8970437696853323`*^9},ExpressionUUID->"3cdfb304-bd63-4d12-8cf6-\
1bfc3ff32378"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]F", "[", 
    RowBox[{"\[Omega]_", ",", "\[Sigma]xx_", ",", "\[Sigma]yx_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{"\[ImaginaryI]", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Omega]p", "2"], "\[Tau]", " ", "d"}], 
      RowBox[{"2", " ", "c"}]], 
     FractionBox[
      RowBox[{"\[Sigma]yx", "/", "\[Sigma]D"}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         FractionBox[
          RowBox[{"\[Sigma]xx", " ", 
           SuperscriptBox["\[Omega]p", "2"], "\[Tau]"}], 
          RowBox[{"\[Sigma]D", " ", "\[Omega]"}]]}]}]]]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8970415050653887`*^9, {3.897042568939209*^9, 3.897042572081904*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"3b45e741-9cf9-4d47-95af-84e5b51e1630"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kerr angle", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
   3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
   3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
   3.893219743105174*^9, 3.8932197451383657`*^9}, {3.897040965893447*^9, 
   3.897040975777416*^9}, {3.897041394928035*^9, 3.897041398233081*^9}, {
   3.897041501048347*^9, 3.8970415244121017`*^9}, 
   3.8970437676059504`*^9},ExpressionUUID->"cf154d90-5ec4-4114-ada6-\
77723254020a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]K", "[", 
    RowBox[{"\[Omega]_", ",", "\[Sigma]xx_", ",", "\[Sigma]yx_"}], "]"}], ":=", 
   RowBox[{"Re", "[", 
    FractionBox["\[Sigma]yx", 
     RowBox[{"\[Sigma]xx", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         FractionBox[
          RowBox[{"\[Sigma]xx", " ", 
           SuperscriptBox["\[Omega]p", "2"], "\[Tau]"}], 
          RowBox[{"\[Sigma]D", " ", "\[Omega]"}]]}]}]]}]], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.897041515221725*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"fee889f4-623b-422b-917b-0a846eb10992"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical computation", "Section",
 CellChangeTimes->{{3.887270632453702*^9, 3.887270642428458*^9}, {
  3.887361904020904*^9, 3.887361998600296*^9}, {3.887707437889015*^9, 
  3.887707441735846*^9}},ExpressionUUID->"9ba69495-92e0-4bd8-a9e4-\
59ddc38eedfd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]max", "=", 
   RowBox[{"4", "\[CapitalDelta]0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n\[Omega]", "=", "100"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8873429564469833`*^9, 3.887342979767942*^9}, {
   3.887343022598632*^9, 3.8873430336509657`*^9}, {3.887343106647847*^9, 
   3.887343136891201*^9}, {3.887343213938407*^9, 3.887343230906636*^9}, 
   3.887344148479618*^9, 3.887344237516827*^9, {3.8873444177177753`*^9, 
   3.887344417781816*^9}, {3.887358042696954*^9, 3.887358049163033*^9}, {
   3.887358461944333*^9, 3.887358472429645*^9}, 3.887363270120064*^9, {
   3.887450237558556*^9, 3.887450238613481*^9}, {3.887709104892763*^9, 
   3.887709105100136*^9}, {3.887709327287881*^9, 3.887709329223782*^9}, {
   3.887709419658869*^9, 3.887709421364378*^9}, {3.8877094781511106`*^9, 
   3.8877094788412046`*^9}, {3.887799229361409*^9, 3.8877992807463207`*^9}, {
   3.887799335719686*^9, 3.8877993512269583`*^9}, {3.88779940203505*^9, 
   3.8877994055561953`*^9}, 3.8896078691171207`*^9, {3.890271123287446*^9, 
   3.89027112411729*^9}, {3.890461922186605*^9, 3.890461922288444*^9}, {
   3.890730308160305*^9, 3.8907303177748947`*^9}, {3.890792520470549*^9, 
   3.8907925233347073`*^9}, {3.890793971789765*^9, 3.890793972999614*^9}, {
   3.890800194723723*^9, 3.890800196835944*^9}, {3.890808792046666*^9, 
   3.8908087945313587`*^9}, 3.890809328812405*^9, {3.8908132788589287`*^9, 
   3.890813280404003*^9}, {3.8908366224921956`*^9, 3.890836626387105*^9}, 
   3.891079047298699*^9, {3.8910803788060617`*^9, 3.891080379070281*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"011cd50f-6123-4517-abb6-32be53fa6792"],

Cell[TextData[{
 "We integrate the (-\[Infinity],0) and (0,\[Infinity]) ranges together to \
avoid divergencies at infinity: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"f", "(", "\[Epsilon]", ")"}], 
      RowBox[{"\[DifferentialD]", "\[Epsilon]"}]}]}], "=", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f", "(", 
         RowBox[{"-", "\[Epsilon]"}], ")"}], "+", 
        RowBox[{"f", "(", "\[Epsilon]", ")"}]}], ")"}], 
      RowBox[{"\[DifferentialD]", "\[Epsilon]"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"eefe5cff-7e40-46b8-9afa-8f2d206ad8a5"]
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.88771225867196*^9, 3.887712412116412*^9}, {3.887712446921674*^9, 
   3.8877124488693533`*^9}, {3.893219582871027*^9, 3.893219588811944*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"44600ded-7fb4-47bf-9bdb-ca5eaab0a551"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"goal", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]x0", "[", 
    RowBox[{"\[Omega]0_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d\[Sigma]x0d\[Epsilon]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "->", "\[Omega]0"}], ",", 
           RowBox[{"\[Epsilon]", "->", 
            RowBox[{"-", "\[Epsilon]val"}]}]}], "}"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{"d\[Sigma]x0d\[Epsilon]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "->", "\[Omega]0"}], ",", 
           RowBox[{"\[Epsilon]", "->", "\[Epsilon]val"}]}], "}"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]val", ",", "0", ",", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[CapitalDelta]", "-", "\[Omega]0"}], "]"}], ",", 
          "\[CapitalDelta]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[CapitalDelta]", "-", "\[Omega]0"}], "]"}], ",", 
          "\[CapitalDelta]"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "\[Omega]0"}], ",", "\[Infinity]"}], 
       "}"}], ",", 
      RowBox[{"PrecisionGoal", "->", "goal"}], ",", 
      RowBox[{"AccuracyGoal", "->", "goal"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]y0", "[", 
    RowBox[{"\[Omega]0_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d\[Sigma]y0d\[Epsilon]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "->", "\[Omega]0"}], ",", 
           RowBox[{"\[Epsilon]", "->", 
            RowBox[{"-", "\[Epsilon]val"}]}]}], "}"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{"d\[Sigma]y0d\[Epsilon]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "->", "\[Omega]0"}], ",", 
           RowBox[{"\[Epsilon]", "->", "\[Epsilon]val"}]}], "}"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]val", ",", "0", ",", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[CapitalDelta]", "-", "\[Omega]0"}], "]"}], ",", 
          "\[CapitalDelta]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[CapitalDelta]", "-", "\[Omega]0"}], "]"}], ",", 
          "\[CapitalDelta]"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "\[Omega]0"}], ",", "\[Infinity]"}], 
       "}"}], ",", 
      RowBox[{"PrecisionGoal", "->", "goal"}], ",", 
      RowBox[{"AccuracyGoal", "->", "goal"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]yz", "[", 
    RowBox[{"\[Omega]0_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Chop", "[", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d\[Sigma]yzd\[Epsilon]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "->", "\[Omega]0"}], ",", 
           RowBox[{"\[Epsilon]", "->", 
            RowBox[{"-", "\[Epsilon]val"}]}]}], "}"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{"d\[Sigma]yzd\[Epsilon]", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]", "->", "\[Omega]0"}], ",", 
           RowBox[{"\[Epsilon]", "->", "\[Epsilon]val"}]}], "}"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]val", ",", "0", ",", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[CapitalDelta]", "-", "\[Omega]0"}], "]"}], ",", 
          "\[CapitalDelta]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[CapitalDelta]", "-", "\[Omega]0"}], "]"}], ",", 
          "\[CapitalDelta]"}], "]"}], ",", 
        RowBox[{"\[CapitalDelta]", "+", "\[Omega]0"}], ",", "\[Infinity]"}], 
       "}"}], ",", 
      RowBox[{"PrecisionGoal", "->", "goal"}], ",", 
      RowBox[{"AccuracyGoal", "->", "goal"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.887360637324615*^9, 3.887360681775723*^9}, 
   3.887360775564229*^9, {3.8873608374296103`*^9, 3.887360871434763*^9}, {
   3.8873609676679497`*^9, 3.88736098995576*^9}, {3.887361619323258*^9, 
   3.887361644538823*^9}, {3.887362243657524*^9, 3.887362281968602*^9}, {
   3.887366233548068*^9, 3.887366264997197*^9}, {3.887432578446362*^9, 
   3.887432618690146*^9}, {3.887434362662772*^9, 3.8874343730933037`*^9}, {
   3.8874501934039793`*^9, 3.887450198395734*^9}, {3.8877083031800613`*^9, 
   3.8877083545126266`*^9}, {3.887708716171294*^9, 3.887708725376246*^9}, {
   3.887709790099783*^9, 3.887709816905137*^9}, {3.88771217911753*^9, 
   3.887712229199333*^9}, {3.8896078796229343`*^9, 3.8896079596639633`*^9}, 
   3.8897875903602877`*^9, {3.890729295190071*^9, 3.89072930635121*^9}, {
   3.890729606123502*^9, 3.8907296157540207`*^9}, {3.890747855519101*^9, 
   3.89074788621972*^9}, 3.8907940432054977`*^9, {3.890800215214435*^9, 
   3.8908002156698217`*^9}, 3.890802162457231*^9, {3.890809529377768*^9, 
   3.8908095300453033`*^9}, {3.890829386990128*^9, 3.890829388584794*^9}, {
   3.890829740888797*^9, 3.8908297462205877`*^9}, {3.8908299685039463`*^9, 
   3.890829969460431*^9}, {3.890830712674795*^9, 3.890830715842*^9}, {
   3.893215476570937*^9, 3.893215476869843*^9}, {3.893215626853095*^9, 
   3.893215629597877*^9}, {3.8932188857684526`*^9, 3.8932188861996307`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ca8c3512-5029-4660-9e0a-8006f719a9e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"data\[Sigma]xx", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]x0a", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]x0b", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]yx", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]y0a", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]y0b", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]yza", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data\[Sigma]yzb", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n\[Omega]", ",", "2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8877090845588503`*^9, 3.887709097752524*^9}, {
   3.887709136071589*^9, 3.88770915446297*^9}, {3.889607974046146*^9, 
   3.8896079751607533`*^9}, 3.889787602123036*^9, 3.8904699593505993`*^9, {
   3.8907280010215607`*^9, 3.8907280029829597`*^9}, {3.8907302481120462`*^9, 
   3.890730252605536*^9}, {3.8932154934721527`*^9, 3.893215495121331*^9}, {
   3.8932156174198713`*^9, 3.8932156222967854`*^9}, {3.8932188953339043`*^9, 
   3.893218895741515*^9}, {3.897041657436306*^9, 3.8970416770690193`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"84aa325d-8c55-452f-8fe4-d3725d739438"],

Cell[CellGroupData[{

Cell["Conductivity computation", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
  3.893219743105174*^9, 
  3.8932197451383657`*^9}},ExpressionUUID->"7106f11d-8e74-43ae-9577-\
d65b566b0faf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]0", "=", 
      RowBox[{"N", "[", 
       RowBox[{"i", " ", 
        RowBox[{"\[Omega]max", "/", "n\[Omega]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]x0val", "=", 
      RowBox[{"\[Sigma]x0", "[", "\[Omega]0", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"data\[Sigma]xx", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"\[Omega]0", ",", "\[Sigma]x0val"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"data\[Sigma]x0a", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[Omega]0", "\[CapitalDelta]0"], ",", 
        FractionBox[
         RowBox[{"Re", "[", "\[Sigma]x0val", "]"}], "\[Sigma]D"]}], "}"}]}], 
     ";", 
     RowBox[{
      RowBox[{"data\[Sigma]x0b", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[Omega]0", "\[CapitalDelta]0"], ",", 
        FractionBox[
         RowBox[{"Im", "[", "\[Sigma]x0val", "]"}], "\[Sigma]D"]}], "}"}]}]}],
     ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n\[Omega]"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.893215595038425*^9, 3.893215612987561*^9}, {
  3.897041637407518*^9, 3.897041645240232*^9}, {3.8970417208517113`*^9, 
  3.897041745659637*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"1b6eb6f1-830c-42fd-bbe8-f57f0a5137a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]0", "=", 
      RowBox[{"N", "[", 
       RowBox[{"i", " ", 
        RowBox[{"\[Omega]max", "/", "n\[Omega]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]y0val", "=", 
      RowBox[{"\[Sigma]y0", "[", "\[Omega]0", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"data\[Sigma]yx", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"\[Omega]0", ",", "\[Sigma]y0val"}], "}"}]}], ";", 
     RowBox[{
      RowBox[{"data\[Sigma]y0a", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[Omega]0", "\[CapitalDelta]0"], ",", 
        FractionBox[
         RowBox[{"Re", "[", "\[Sigma]y0val", "]"}], 
         RowBox[{"\[Sigma]D", " ", "\[Omega]c", " ", "\[Tau]"}]]}], "}"}]}], 
     ";", 
     RowBox[{
      RowBox[{"data\[Sigma]y0b", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["\[Omega]0", "\[CapitalDelta]0"], ",", 
        FractionBox[
         RowBox[{"Im", "[", "\[Sigma]y0val", "]"}], 
         RowBox[{"\[Sigma]D", " ", "\[Omega]c", " ", "\[Tau]"}]]}], "}"}]}]}],
     ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n\[Omega]"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.893218907861327*^9, 3.893218911701047*^9}, {
  3.897041734533725*^9, 3.897041750057157*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"2468a411-09be-49d5-9a1f-6cca7a511108"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]0", "=", 
      RowBox[{"N", "[", 
       RowBox[{"i", " ", 
        RowBox[{"\[Omega]max", "/", "n\[Omega]"}]}], "]"}]}], ";", 
     RowBox[{"\[Sigma]yzval", "=", 
      RowBox[{"\[Sigma]yz", "[", "\[Omega]0", "]"}]}], ";", 
     RowBox[{
      RowBox[{"data\[Sigma]yza", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "/", "\[CapitalDelta]0"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e", " ", 
           RowBox[{"Re", "[", "\[Sigma]yzval", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]D", " ", "\[Tau]", " ", "m", " ", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], "}"}]}], ";", 
     RowBox[{
      RowBox[{"data\[Sigma]yzb", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Omega]0", "/", "\[CapitalDelta]0"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e", " ", 
           RowBox[{"Im", "[", "\[Sigma]yzval", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Sigma]D", " ", "\[Tau]", " ", "m", " ", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], "}"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n\[Omega]"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.887342892887392*^9, 3.887342897682227*^9}, {
   3.887342982637645*^9, 3.887343005682954*^9}, {3.8873430729538517`*^9, 
   3.887343084662404*^9}, {3.8873432909781027`*^9, 3.887343346105938*^9}, {
   3.887343540396031*^9, 3.8873435710689907`*^9}, {3.887343651376628*^9, 
   3.887343687632382*^9}, {3.887343796718113*^9, 3.887343796808585*^9}, {
   3.8873438271920137`*^9, 3.887343833965523*^9}, {3.88734387581231*^9, 
   3.8873440021657457`*^9}, 3.887344075366905*^9, 3.887363069538343*^9, {
   3.887433248110244*^9, 3.887433250579748*^9}, {3.887450199816194*^9, 
   3.887450202393231*^9}, 3.8874502891322517`*^9, {3.887708374940693*^9, 
   3.887708427557098*^9}, {3.887708666696905*^9, 3.8877086744134283`*^9}, {
   3.8877087078823757`*^9, 3.8877087762516947`*^9}, {3.88770899090384*^9, 
   3.88770900583116*^9}, {3.887709496711529*^9, 3.887709498069681*^9}, {
   3.889607979104209*^9, 3.889608036228684*^9}, {3.8896080931090183`*^9, 
   3.889608094826993*^9}, {3.889787613956037*^9, 3.8897876374078007`*^9}, {
   3.8897921069939547`*^9, 3.889792134463828*^9}, {3.889792184275906*^9, 
   3.8897921903197412`*^9}, {3.890471162345614*^9, 3.89047117069969*^9}, {
   3.890471257054988*^9, 3.890471276725524*^9}, {3.890701900256331*^9, 
   3.890701905469124*^9}, {3.890726939804503*^9, 3.890726942151638*^9}, {
   3.890730254318861*^9, 3.89073025869217*^9}, {3.890792112685903*^9, 
   3.890792205694384*^9}, {3.8907940599198713`*^9, 3.8907940628346024`*^9}, {
   3.8908094380723963`*^9, 3.890809440895626*^9}, {3.8908132705338297`*^9, 
   3.890813272373488*^9}, {3.8908268200020723`*^9, 3.890826822083014*^9}, {
   3.89082809543132*^9, 3.890828098175242*^9}, {3.8910737260419807`*^9, 
   3.891073727202869*^9}, {3.893215589113199*^9, 3.893215606507374*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"e7c539e8-7ee2-4d6f-91f5-aa5c86b5056c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Faraday and Kerr angles computation", "Subsection",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
  3.893219743105174*^9, 3.8932197451383657`*^9}, {3.897040965893447*^9, 
  3.897040975777416*^9}, {3.897041394928035*^9, 
  3.897041398233081*^9}},ExpressionUUID->"a7da7151-718c-493b-94ee-\
7945dffe6129"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataK", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "data\[Sigma]xx", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataF", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "data\[Sigma]xx", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.8970418269718723`*^9, {3.897042756180168*^9, 3.8970427730537567`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b613862f-2cd5-45b7-b950-2365ac26f687"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"scaleK", "=", "1*^6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scaleF", "=", "1*^3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "=", 
      RowBox[{"data\[Sigma]xx", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]xx", "=", 
      RowBox[{"data\[Sigma]xx", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]yx", "=", 
      RowBox[{"data\[Sigma]yx", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dataK", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[HBar]", " ", 
         RowBox[{"\[Omega]", "/", "\[CapitalDelta]0"}]}], ",", 
        RowBox[{"scaleK", " ", 
         RowBox[{"\[Theta]K", "[", 
          RowBox[{"\[Omega]", ",", "\[Sigma]xx", ",", "\[Sigma]yx"}], 
          "]"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dataF", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[HBar]", " ", 
         RowBox[{"\[Omega]", "/", "\[CapitalDelta]0"}]}], ",", 
        RowBox[{"scaleF", " ", 
         RowBox[{"\[Theta]F", "[", 
          RowBox[{"\[Omega]", ",", "\[Sigma]xx", ",", "\[Sigma]yx"}], 
          "]"}]}]}], "}"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", 
      RowBox[{"Length", "[", "data\[Sigma]xx", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataK", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "dataK"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataF", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "dataF"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.897041824588151*^9, 3.897041906767107*^9}, 
   3.897043173407998*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"fb7c344b-aa79-475e-802c-e440682e76a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Section",
 CellChangeTimes->{{3.865163124573545*^9, 3.8651631300723753`*^9}, {
  3.8907183271177387`*^9, 3.8907183294655647`*^9}, {3.893219518155119*^9, 
  3.893219532841517*^9}, {3.893219635945071*^9, 3.8932196379527693`*^9}, {
  3.893219743105174*^9, 
  3.893219756080803*^9}},ExpressionUUID->"caf769a5-d9fc-4562-94d2-\
eb5179f72353"],

Cell[CellGroupData[{

Cell["Longitudinal conductivity (used for Fig. 1 in the paper)", \
"Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220115311585*^9}, {
  3.897036786368229*^9, 
  3.897036803197484*^9}},ExpressionUUID->"07ae74ba-f34d-4bde-987f-\
a7e3927f1798"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"data\[Sigma]x0a", ",", "data\[Sigma]x0b"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.2"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"InterpolationOrder", "->", "1"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[HBar]\[Omega]/\!\(\*StyleBox[SubscriptBox[StyleBox[\"\
\[CapitalDelta]\",FontSize->12], \"0\"],FontSize->12]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{StyleBox[\"x\",FontSlant->\"Italic\"], \
\"0\"}]]]\)/\!\(\*SubscriptBox[\(\[Sigma]\), \(D\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re[\!\(\*SuperscriptBox[\"\[Sigma]\", StyleBox[RowBox[{StyleBox[\"x\
\",FontSlant->\"Italic\"], \"0\"}]]]\)]\>\"", ",", 
      "\"\<Im[\!\(\*SuperscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{StyleBox[\"x\",FontSlant->\"Italic\"], \"0\"}]]]\)]\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893218978377122*^9, 3.893219006147221*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1526f556-9539-4579-8556-3ed6ff48c150"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw1kwlMkwcUx8tVgUpBh0wFCwURPCaiZplb/N5LkAKygkWHjoFbRoWpHEXH
ljBMjQ4S2ARFp8HIkQnGDWFjSiUGQaAqh3IpIIhADwZyKIflPmb7vb2kaXq9
9/6/36vw29igI8YcDkf6/qF//sm2yEeVkAcZbYPXshtEDPv6DigvvD0xftWb
KRUkDUlKy2HOZvyu5LY3fa6EoD0pX4y882auZuqrFsS3UoY++FhE32+Algh+
YtgZETMs0b/TDCeuNO1wmv2//3NQzapz8+J8GMv267Ldlu2wykerOWjjS/06
4GTL8ANJpS+zMTS9SufeBSUJkWP2l/yofzfkPYo5+zJ1L5On//X1Xgho3Oo5
UuhP81SQa5ftsYYrZnYYSgOXbvtXrMoNoPla0Mg0kfWifUy1zv39hD6YEUfd
E3wvoX36YUXMwyXuUBATZBg4AFxlYe7F2gO032uIaLyy6Zj3QUaVoG84CEXX
Usv3/xNC+w5DvVuKQtz9NROnX082ArHuKrsQqZT2fwMTgyptW2UMwzHUKDx5
6BiUX1hMeUZh3y+f8dRLPPA1DBiDU0czd0W3rQQ23xjkfNKjWGtsB/ppoenj
wPtj21SGZDWweSfgqzrHW/2r1wKLdwIiasfCTJLtgc3/Di45xo+sKXEAR/06
Ah1wjvaEqErXActDB4/K3lTLswUQYahJqCsZlD+SOQLLZwrKGucCG+ydQN/N
tmgKAgse38hOdAKW1zS4NBXxd3Y7waSh3TR8WLY3I85LCCy/GUjnmkR5/C0E
A57ds3C2vkKx4OoMLM9ZUKQldboUOINhvaQ5OBzcuuvyHhdg+c7DnwvnXo/M
uMDTJ/qaB78vD8vS2tcDy3sBUjZvjkwacwVDXNtF8C4QtXRFuQHLfxHqm4Sn
w3I2gqFd6BK4+fUsmWV+BKwPDn4nVKTJTu6mPBwcLrY73+OfA6wfDnb6+S/V
ZBRRPg4K8mqjOyMU5MsIm180V8u33ae8Rni8sCW7pLWS/Blh9ZHpO55vlJTf
GDe4CmBY85h8GmMfF5cmSuuIhzH+KrQRecY+Jb8meNKjRr7TtIn4mOCPn37e
6OjVTL5N8P5Zh9fr4luIlylWzPie1l59Rv5N0U4QrnQoeU78TLHzL12kVNlK
92CG/86XpQXUthFPM9zWr82XKtvpPswwaibO3U3xgvhyMTSzQcLP6aB74WK+
hehBqryTeHPRucvcgnvoJd3PMgz/eTNo3v+vWf7LcDZrIEY+3kX3tAxdvMT8
7SWvyIc5vgwLlorjusmHOU51HO0XuPWQD3O0rVm4+Lath3yY441iW8EZ7CUf
FqjeLh1oyOglHxY42x7ekqjuJR8WuCH6QutNDxX5sETrAO6hmAQV+bDEwY52
UX+VinxYYtVv8Vu3WKjJBw+TMzwlB8Rq8sHDjaH2ZfHpavLBw/pnkpD8RjX5
WI4rxoa5U1Ya8rEch/ZkZZ3aqyEfy7F1v4Olf5KGfFjhCWlysKxcQz6s8Hfh
ndIFnYZ8WOHlYzezjbdoyQcf3brW3zv3jZZ88DGX8wOv8KKWfPBx8XzyUPRD
LfmwxoY+n1WvdFryYY0r5YlFXNc+8mGNYcdHAyeD+siHDZ46tsnqrrwP/gP+
VPE9
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwt0WtIU2EYB/Dd3I6bOlv2TS0xa0mSKTbD5H32wYxKyMHYIDMQtbA0xVHq
KAvUrAz1g4vM7GI3tcYUZ5YhoXZxXpq7uHKaU1dTc7h5Q0JdntP7h8P5dP7n
eZ5fSNolSQaDRqOJth7yfWhHSGr+6gaKprKEAtSJk0UBmyjv1CzLRiyhjuDS
P8kdmyhW0/SlIWgRpVR2rwhTPMh/7nKMY48b0f4HAsVOdQzLhSTUBzQ4sNts
6Dc50bPceK6lgQbXGYLG48J5tCokG2ggKZBdUGrn0LGtv6kT6SCu3V7VmzWL
au+ToUPRCD86Cs2g+WSykA7MaStjb4QDkW258QzQOpVR7ZG/ETVOJQPK1yVr
rqO/EFU3yYBA6xVtRbYd78WEHpX0iObpNCK3CS5lQmqP/zuTfQqRbVwLE+IK
47JaoqbQPmpBFoRnD3VF3JlESuogLOgMLVfInDY0OECGBbrnsdLTchvaSRV6
gabJVuBRTaA8akAv+GjO6ISKn6iHHK/bC+wK17S0chzflw2FhqBdhx+NoUwq
bEiXqnme91Z8bzb85XwWGidHEbUulwNvEs8tLgtG8f05cPPVxHlt0g9E1ak5
0JNv9iiqv2MPAjrLzlifjFuwBwH7GzRJ7Qct2IMA/a2o26K7I9iDgLExY0nb
ghl7eENx+OPVXrkZe3hDeHnjDeKrCXt4Q8G9moWweBP24MLalKNM99aIPbhQ
Ezuc3ygyYg8uLIvMYuUHA/bgQUkOO30jwYA9eEB0LPW5jcPYgwcjLc3FwZnD
2MMHGESBLGldjz18IIUIqzuh0mMPH8jZZtLNRuuxhy94N6+8WG38hj18QX6y
vuv14hD28AVVoSv2pXgIe/hBaL0jsE41iD38wC44+ynBPYA9/EAhH6pOSx7A
Hnxodfc9bGvvxx58KLr44Bo9pB978OFqpIwtqNJhD39wCGd4rUwd+gc5UJWG

         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox[
        "\"\[HBar]\[Omega]/\\!\\(\\*StyleBox[SubscriptBox[StyleBox[\\\"\
\[CapitalDelta]\\\",FontSize->12], \\\"0\\\"],FontSize->12]\\)\"", HoldForm], 
        TraditionalForm], 
       FormBox[
        TagBox[
        "\"\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"x\\\",FontSlant->\\\"Italic\\\"], \\\"0\\\"}]]]\
\\)/\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(D\\)]\\)\"", HoldForm], 
        TraditionalForm]}, AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
       True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 4.}, {0., 1.2}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"Re[\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"x\\\",FontSlant->\\\"Italic\\\"], \\\"0\\\"}]]]\
\\)]\"", "\"Im[\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"x\\\",FontSlant->\\\"Italic\\\"], \\\"0\\\"}]]]\
\\)]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.8932162944854527`*^9, 3.893219392025887*^9, 
  3.8970375206544037`*^9, 3.897042644799624*^9, 3.897043488666082*^9, 
  3.902294466867276*^9, 3.902295704016508*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"c01c7ff8-c14b-40c6-b563-0dce4e9adb8b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hall conductivity (used for Fig. 2(a) in the paper)", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220128826528*^9}, {
  3.897036808504661*^9, 
  3.897036820154352*^9}},ExpressionUUID->"fe9f71ec-0696-493f-9948-\
03369c9f7d1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"data\[Sigma]y0a", ",", "data\[Sigma]y0b"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"All", ",", "All"}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"InterpolationOrder", "->", "1"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[HBar]\[Omega]/\!\(\*StyleBox[SubscriptBox[StyleBox[\"\
\[CapitalDelta]\",FontSize->12], \"0\"],FontSize->12]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{StyleBox[\"y\",FontSlant->\"Italic\"], \
\"0\"}]]]\)/(\!\(\*SubscriptBox[\(\[Sigma]\), \(D\)]\)\!\(\*SubscriptBox[\(\
\[Omega]\), \(c\)]\)\[Tau])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re[\!\(\*SuperscriptBox[\"\[Sigma]\", StyleBox[RowBox[{StyleBox[\"y\
\",FontSlant->\"Italic\"], \"0\"}]]]\)]\>\"", ",", 
      "\"\<Im[\!\(\*SuperscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{StyleBox[\"y\",FontSlant->\"Italic\"], \"0\"}]]]\)]\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887343350592855*^9, 3.887343425901874*^9}, {
   3.887343468180904*^9, 3.887343510243607*^9}, {3.8873435781769743`*^9, 
   3.8873436278748007`*^9}, {3.8873437242636127`*^9, 3.887343736362088*^9}, {
   3.887344166696082*^9, 3.88734417328057*^9}, {3.8874350078543797`*^9, 
   3.887435010149005*^9}, {3.887450203967901*^9, 3.887450205509687*^9}, {
   3.8874502571363688`*^9, 3.887450261018318*^9}, {3.887450313506886*^9, 
   3.887450314155768*^9}, {3.887708403788672*^9, 3.887708432348188*^9}, {
   3.887709013113785*^9, 3.8877090402269497`*^9}, {3.887709457811775*^9, 
   3.887709473654619*^9}, {3.8877098722033787`*^9, 3.887709872474779*^9}, {
   3.88771004750167*^9, 3.887710048498375*^9}, {3.887712487841608*^9, 
   3.8877124881676064`*^9}, {3.889774097937611*^9, 3.889774126570726*^9}, {
   3.8897757470015783`*^9, 3.889775754844924*^9}, {3.88978125975386*^9, 
   3.8897812599669123`*^9}, {3.889781306851635*^9, 3.8897813074641037`*^9}, {
   3.8897865874570427`*^9, 3.889786587932666*^9}, 3.890270641261202*^9, 
   3.890720118448127*^9, {3.893218965323861*^9, 3.893218965937071*^9}, {
   3.893219011865958*^9, 3.893219020818832*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0230f18c-dd17-46e3-bb67-e50ba407853d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw1kglMkwcUx9tSoEWOIUw75gDZ2Li2mkgMBOQ9EYU5dLYIiCNipgPTMRAX
hwGn4EZ0jAVlBzLvA5FwKB5Dpi6IjAzwYuAoUkvb7/voV+WUQ/DA2fr6kqbp
8b33/r/fm/95pvILkUAg2PTqZX7Pda+N1uecAmgdjn8znoPXny/CjOrf9fFr
OLjsWfBIcfkv+EUq63WPs/7eDNrCJvs4BQe/l5mrFQZrE8adP7X+/zacSs3z
i47lYEBh/qYDVF0+A9Mx1ue74J+M2et9l3Hg0H1yy2KHbjgocSpoQWu/Hti9
qC6lN4wD/+Tipgk/DTR8JZBtWGTtr4XzVSVZigUcnDI/fVIHd/iQpVX+1nl6
8Po45NpmHw4WWoqBvfkuXgUe1vksXKlR5z515eDGhN+rCRx43B0KbpJY9zHC
yuj0/HszLCgtA3nQiBYOBI6ztJ8J+ri0pKs8C/occ8OHIBtyzdihYWnfAQg7
YdKm3GEhy7zelkEIWjSnKOE6S/sPwZ/Hlz2OOs+CwFIj4BHavnzHMZbyjEC+
gl1Xt5+FGMuAUVCE5Rzo2cVSvlF4Uek5WZHOgnlacvFj+CBRpJ27lqW8Y+Az
PXjZPZKF13jHIG7Pqsb8AJbyj0PE2/214a4seJnX8ZyA9vrIrHmTDPGYgIEV
N9xG1AykWmoSsg8NZexqYIjPE0j7VVZZUMqAuZt77RM42rT25bmtDPGaghCo
6Tu8goFJS7spqCzVre7wZIjfNARmOqadGzKABc/ip7Bn7/Fn2xoMxPMpnN79
yM9rpwEs6xU8g3LpiYjVYQbi+xzksecOeA/r4dZNcz2H3Khgu79/0xPvF7Ct
N+iq9kM9WOK6z8Anqrh9j6p1xH8G5FH+4imxDiztkl9CQqFEuOAdLfkQYPKD
hs7ALjXlEWD22Wuxvmk95EeAKw3O80VH7lM+AXrJ0pVJLb3kS4gb9fLECp2G
8grR/uu8vPrBB+RPiD6nI0oThrSUX4RtSbPvLWf6yKcIU95f03YkVUc8RGhS
3a7M+k9Hfm0wx+2MXLVET3xsMCy4Wn23Qk++bXB9/n2el1p5iTFoorF7JM1A
/sW4NiD1kk+TgfiJ8ViK056LMobuwRadl44fVH/JEE9bFOl33b92xXoftjix
P9Nun4QlvnaYtKFOsF3J0r3Y4dkrWcJDZdZ7t8NJu7GbXlqW7scexRfOMu95
c8TfHqP6wmvbUji6J3tsu51Y/tFhjnxIsL7922/S1Rz5kKDjW5t8j7j2kw8J
ft95KEAT008+JBikrClevLOffEjRu6NToq7rJx9SPP7jBcdGpp98SFHeLXso
cTeSDwc80SrUNEcayYcDdm92m2e7xUg+HLAr+ehYz0Ej+ZiFzSXr2pUtRvIx
C78LN4TuHDaSj1kY7+/vqprLkw9HNOg41bsRPPlwREXRnIt/bOTJhyPmXqqt
l+/lyYcT+sXmnSmr4smHE44OZwa8vMWTDycM3W7zmWqYJx/OWNKT2MO6mMiH
M+YrC29ly03kwxm1kceGA1eZyIcLxm978pM03UQ+XHBrYMzPsh9M5MMFxXFL
ijaUm8jHG3i9tKWabzTB/5Ux/oY=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxdkn1MW2UUxst3PyiVDQoZAm7ARCBq7WA6re9h2ezGhA22DIbE6RDE6VIQ
iEjFMV0HRAmbS3QgzBFYSEVA4lwQzH0J1A8+Q+9lMBZUGENwIIEyoOJAae+h
f/QkTfP09p5znud3tp/SJKQ5CgSCNzY+lm+tV6N6PL+WCLB4fcOmWwJ0M/Et
jN1zg01XlFuqy+7//TY9G2/5xWj3/qBNi4drMlXiYbt+Izb9REpZx1LoqF3/
32261vJ2zZjdvHGbVlprwm7+PZvuXArdmDBpt8+UTSdYB06TxH6XOiZEzfD7
/UX+3PNLh/+xWGY839LwPtFGHiLa+KMMv+8suXp2sb5y7hUmy7Je5t9EIVfc
6dSkM/z+c2S5tqLn7lQew0+ZJwWLZWG+2WsM72eejBzpLR5NDqQHrAMWyC6N
euxB6zbK+1sg9ZLUgZgTPtQyLaXMRIIvn/6ukvGivN9F8sNQxDshjVsoH+8i
kanj27LFnpT3/4AUnHRSl+fKaKBlnYAlIvcNqzamSimfxxIZ6S4tmr8toenW
WibN43dzu5vElM9nheT4rz4nmhNRSzevxhUSejN6UlkionxeZtLw5uihZK2I
LlvbmUmiLDhPaRBRPr9/SF11/snJHDG1xqNaJd7PNly5eFlC+TxXSXupKqp+
j5Ra19P9S64ao28p8mWUz/cheVL/9BVNnCft67XUQ6KRluzTFW6lfN5rRJnh
vdtXL6dWu17rZPKjueiZ836Uz3+dfHh4+p7ZaQe1tkv5j7yvTjrXtBpOETsI
KrpWFNfT0I8AOoSzYVPZbZTnI4DD8KPSMNWB/gQAY39MG3Q/Iy8HaJc/qtK/
3IV+HUBdsmQqutCD/BzgpfBbzzcl96F/R6hb7pbvHu9Hno7wYtbH5h3eA5iH
I3ydmhXTeG0A+TqBYb5mp87HiPk4wSd+GQGmD4zI2wnWjbGTpZwR83KGx6uV
1zT+LPJ3hrHQz4/EprCYnzM0qJ1PfXaJxXtwgcC19kENw2KeLtCy5fvHpidY
vA8XmG0bCrrtyGG+rhDFVJjX/Di8F1foORNwYP0pDvN2heKzWQUZhMP7cYPT
xVHbW2M4zN8N8s5UXnw9gcN7coPiryZ2tR/nkIcQ5LXrxyOSOOQhhIQY11rT
xnOehxBcWw++m3iUQx5CgPJg7otYDnmIYP49ufb+fg55iKCt/1JR4Qsc8hDB
1tjM0AsKDnmIobC0VxEUwiEPMTzj7lOh9eGQhxgiB89PNQk55CGBV3PSy34z
s8hDAvq3zh0MnGaRhwSaZ8NPlA6xyMMdIkxVfSrDJg93WNB927qveZOHO+zM
83z7RtUmDylsm/n106qSTR5SSNP3J8lyN3lIIUAWd9PnNRZ5eIA6Pii5M4ZF
Hh5grnab8I9kkYcH6FWsSRHIIg8ZjN4J2S8SschDBl+GDHd+YzIiDxlc3xtX
HjxqRB6PgPsx/+i8n4z0f7aCxMA=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox[
        "\"\[HBar]\[Omega]/\\!\\(\\*StyleBox[SubscriptBox[StyleBox[\\\"\
\[CapitalDelta]\\\",FontSize->12], \\\"0\\\"],FontSize->12]\\)\"", HoldForm], 
        TraditionalForm], 
       FormBox[
        TagBox[
        "\"\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"y\\\",FontSlant->\\\"Italic\\\"], \\\"0\\\"}]]]\
\\)/(\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(D\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(c\\)]\\)\[Tau])\"", 
         HoldForm], TraditionalForm]}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
       True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 4.}, {-0.3022566651876003, 0.8047984480406215}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"Re[\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"y\\\",FontSlant->\\\"Italic\\\"], \\\"0\\\"}]]]\
\\)]\"", "\"Im[\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"y\\\",FontSlant->\\\"Italic\\\"], \\\"0\\\"}]]]\
\\)]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.893219392120425*^9, 3.897037520753172*^9, 
  3.8970426448930407`*^9, 3.897043488769068*^9, 3.902294466965041*^9, 
  3.9022957041233673`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"d57bd47e-eff1-4416-976a-4333957c04bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kerr angle (used for Fig. 2(b) in the paper)", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220128826528*^9}, {
  3.897036808504661*^9, 3.897036820154352*^9}, {3.897041998508801*^9, 
  3.8970420026301928`*^9}},ExpressionUUID->"a458d2e3-a6ae-4703-b162-\
4f3d990e1ff5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataK", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"All", ",", "All"}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"InterpolationOrder", "->", "2"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[HBar]\[Omega]/\!\(\*SubscriptBox[\(\[CapitalDelta]\), \
\(0\)]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(10\), \(6\)]\)\!\(\*SubscriptBox[\(\[Theta]\
\), \(K\)]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897042022435033*^9, 3.897042085332615*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"65b306af-61c4-401b-99a9-af78873bfa90"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxUm2VYVF8XxWcIGxFExUAxQTEpUdF9FTAwQMRARTFQsEBAUTFBsRAxEEFE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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\[HBar]\[Omega]/\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(0\\)]\
\\)\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(6\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(K\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.897043488831938*^9, 3.902294467045467*^9, 
  3.9022957042069263`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"5b8d94ed-a11b-4e2f-b623-01bc63eb7af9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Faraday angle (used for Fig. 2(c) in the paper)", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.893220128826528*^9}, {
  3.897036808504661*^9, 3.897036820154352*^9}, {3.897041998508801*^9, 
  3.8970420026301928`*^9}, {3.897042106696116*^9, 
  3.897042124570888*^9}},ExpressionUUID->"b2c9afee-bea4-41e7-ac2c-\
3ff3e018e442"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"dataF", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"All", ",", "All"}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"InterpolationOrder", "->", "2"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[HBar]\[Omega]/\!\(\*SubscriptBox[\(\[CapitalDelta]\), \
\(0\)]\)\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(10\), \(3\)]\)\!\(\*SubscriptBox[\(\[Theta]\
\), \(F\)]\)\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897042022435033*^9, 3.897042119001196*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"abff886d-63c5-4968-9d33-593ed45c3633"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxcm3dcje//x89J9oyI7KyEZCUVr5uShCIr2ZFEHyMhRFmFZEQhpKJIae+9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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\[HBar]\[Omega]/\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \\(0\\)]\
\\)\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SuperscriptBox[\\(10\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(F\\)]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.897043488883548*^9, 3.9022944671032*^9, 
  3.902295704271304*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"8003b42b-2a36-45ab-a852-aff1b98d0793"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Spin Hall conductivity (used for Fig. 4 in the paper)", "Subsubsection",
 CellChangeTimes->{{3.893220107546918*^9, 3.8932201332885523`*^9}, {
  3.8970368289564877`*^9, 
  3.8970368314517307`*^9}},ExpressionUUID->"a5c621f0-7194-42f9-a560-\
2e11e141052f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"data\[Sigma]yza", ",", "data\[Sigma]yzb"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"All", ",", "All"}], "}"}]}], ",", 
   RowBox[{"Joined", "->", "True"}], ",", 
   RowBox[{"InterpolationOrder", "->", "1"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[HBar]\[Omega]/\!\(\*SubscriptBox[\(\[CapitalDelta]\), \
\(0\)]\)\>\"", ",", 
      "\"\<e \!\(\*SuperscriptBox[\"\[Sigma]\", StyleBox[RowBox[{StyleBox[\"y\
\",FontSlant->\"Italic\"], \"z\"}]]]\)/(\!\(\*SubscriptBox[\(\[Sigma]\), \
\(D\)]\)\!\(\*SuperscriptBox[\(\[Tau]m\[Alpha]\), \(2\)]\))\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Re[\!\(\*SuperscriptBox[\"\[Sigma]\", StyleBox[RowBox[{StyleBox[\"y\
\",FontSlant->\"Italic\"], \"z\"}]]]\)]\>\"", ",", 
      "\"\<Im[\!\(\*SuperscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{StyleBox[\"y\",FontSlant->\"Italic\"], \"z\"}]]]\)]\>\""}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.887343350592855*^9, 3.887343425901874*^9}, {
   3.887343468180904*^9, 3.887343510243607*^9}, {3.8873435781769743`*^9, 
   3.8873436278748007`*^9}, {3.8873437242636127`*^9, 3.887343736362088*^9}, {
   3.887344166696082*^9, 3.88734417328057*^9}, {3.8874350078543797`*^9, 
   3.887435010149005*^9}, {3.887450203967901*^9, 3.887450205509687*^9}, {
   3.8874502571363688`*^9, 3.887450261018318*^9}, {3.887450313506886*^9, 
   3.887450314155768*^9}, {3.887708403788672*^9, 3.887708432348188*^9}, {
   3.887709013113785*^9, 3.8877090402269497`*^9}, {3.887709457811775*^9, 
   3.887709473654619*^9}, {3.8877098722033787`*^9, 3.887709872474779*^9}, {
   3.88771004750167*^9, 3.887710048498375*^9}, {3.887712487841608*^9, 
   3.8877124881676064`*^9}, {3.889608121144006*^9, 3.889608156218581*^9}, {
   3.8897921678605547`*^9, 3.8897921702259007`*^9}, {3.890271042184228*^9, 
   3.890271043255637*^9}, 3.890469317385312*^9, {3.890478216946087*^9, 
   3.8904782183892727`*^9}, {3.890726959456862*^9, 3.890726961410243*^9}, {
   3.890730261737823*^9, 3.890730263903569*^9}, {3.890739698989319*^9, 
   3.8907396995664396`*^9}, {3.890794069234272*^9, 3.8907940702325172`*^9}, {
   3.893218968894937*^9, 3.893218969160552*^9}, {3.893219024988283*^9, 
   3.8932190375893507`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"18a0c7bd-880d-415c-9bc2-fcd4f2bbad56"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJw1kwlMUwcYgB9HCwVamIAKKgJrBJZ5oGhB1P8XkUmcOLs4dWGKx6xOZKAD
hOKmRHRAsApjycjUCY5NvIYicQ7rRAWcoJHAnGiQHu+9XhgVC8jlbP37Jy8v
7/qP7/tfyKav5V86Mwyz5e1hOyv9zn+kyT0Fe5SGXWekPLy7rgNh2P2Zw+/z
cCWowLzqihokHergjlDH81uQs71skiyEh4qfbHEHVCXG6yFTHe/fg+ZjV13L
JvNgWWW78wD2KU6riwIc33fA2CeiasF4HjweVqUv9HgIib6dxU7jHPkeQb58
yod5Yh4iklWN1vAnoDrO1+92d+TvhtKEhp1aZx5O2b6u6oF7d1Pimkc4qqeB
CUm3a6b0czDHHjq4vFS44OkzjurroXnNowARz8FNa/jbCizk75Q3l3Vz1A8P
rjvUA8pODuT2gga4X24dvXyXo/6M0F5kcoIbHGhybQlNkJl6LtqrnqN+LbBs
rzpjQg0HGbb20nvBuDbs5OpjHPX/DOYFiz9uUnHA2OM5BLYHpsnyOZrnOdRZ
1KLiDA6W2Qu8gBaZsKQpxTHfC0i9MXzEmsSBrVqy6iWUr5YKhmId8/bBpd05
sithHLzD2wfr06JSfMc55n8F00/MM5qGWJhqayfICqXLO+cHalniYYXYhtDr
Wc0sbLVHP6wYyvmnrYYlPgOQJXY5zxazYMvmd34ASn8vfZD9FUu8BqFp4uMZ
kQks9NvTDcJtfx+XM0Es8XsNnfqoi1v79GDHs3AINm88qbp5U088h0D/S8te
62E92NsrGIbqz6bPtnyqJ74jcDhbvD/qPT20tdpiBJ7czvS7fktHvEfhRe+S
uN07dGAf128MTnfGWuMYHfEfA7Wu5bcnOVqwp0t+A09T2MTyRg35YNAnt6Ft
j6KH5mHQW1T/8tfqbvLDYEO8PHeOspvmY9DitLJaaegmX07488Z8WcSJpzSv
E35/7U5X+8Ie8ueEV8O+fVxyuYfmd8aUrAPfJUdqyKczHl2nXTt8TkM8nLFy
m1amiNCSXxf0n6VoWV+pJT4uuIb7q3DSRB35dsEt4+r/nlakI16uGLEjsWDR
oI78u+KbvNkb4jc5+LliVK1zU2SLnvZBgNLnd9b7fMASTwGmt/rXvDrk2A8B
Kos85UMalvgKMeaLgLLF0RztixArmFpFb5Fj34XY15a3ILTL8X+5YTs7VyCY
xhN/N7x06+iPV9N42ic3rCwZjVTU8eTDHeNdcufOGODJhzvuGt/KRsoM5MMd
YxvNy8u+MZAPd7TEHAzedcFAPkRoXdxyw8IbyIcIy/WVs4KDjORDhPGeWb7h
ciP58MBU3x8agg4YyYcHnjVnzplSZyQfHugBjRCrNZIPT1x0fH+mSmIiH57I
SF3jZsaYyIcnJu+b/HrGJhP58MJrK1O1JwtN5MMLZ/kfSai4YCIfXthjFeZF
dJjIhxgl9Q19GwZM5EOMAX9Kl64IMJMPMUovdsUw883kQ4JBmxv/O7jOTD4k
uCChKv1Ztpl8SDDmc6hcUm4mH94oP8RtL601kw9v/HdbYTjXaiYf3riiI+ls
Im8mHz7Y+fKP6GbGAv8DbBH9dw==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxdkn9Q03UYx8fPjY2NX4MzQ80Lc4JkwCHUxZ6nhChCkgEVMMsxETo5QMJA
EKwT1Aqi4y8ljR8S2QliwXko6OdEjSTA7fulDBAThNAET8ABAmJsn0/7Y8/d
bvf+bt/ned7v17M2KUOVbC0QCHYuf4zf+fIz4UN5tSBgRXWzWbesLn4Q3XLJ
4verZl1xzFjXLf7fY9bj0cYneov3e81afPNkZoj4pkW/PrPeoC5rNyhuWfS/
bda1xrdP3rGYN2TWAaa6azF/xKyvGBTLE0Yt9hkza5Vp4D2L/e6b9VCeseG/
kF6QUH/91VAl3XccTu86mLrNY6tyj3G9zAmYW/fyucPBHyjp/g9htDLU5v2O
T5S0yyOo7D4kuVE6oaR+HkHLG1E+hgY3eNs0YBJWzWuDfHpcgfqbhPEBeFMz
4wLGaeqyKfDzT3Nd9HUB6ncaXIqqf/w8yxlovNPgdap0t0+GE1D/j2EhtNm1
NUQGa4zrrDbAEefJ7hKhFGgeBhhe6EobvyWBXaaaAecgeeqOh2Kg+cxC0FT+
vuMiMRi7yc/MQvCY46/D2xyA5jUHOW7ZsrgaEcyY2s3B7t7Ixr0yEdD8nsBt
iYe/olwIpnhC5kET+WV8iUoINM95uKir+KdslRBM6xUvwIkDDeN9rkKg+S5C
efCfHXHvCaG7y1iLwJ+wWZoYFQLN+yk89mod8LwjApNd+RJk2tcpu6rFQPNf
gqjBHRNBVVIwtVM/g3XqCwMR913+54pHAztV6/kXmB8B5v/1bDYwop5QPgKs
KnDcSUrOE+pPgNkeCSlh2suE8rLCtCMvViZ6XyPUrxVW+A7U5L7zG6H8rFCX
1aYRDXcS6t8a01Nf8/WUdhPK0xr7pfPfTQ32EJqHNY54fibr8dMRytcGvaf3
XRT/oSM0HxssfElcXbxdTyhvG7QZ9Njof0NPaF622BbbpIzx5Qjlb4sfzuZt
rcrjCM3PFo9mhMVqznOE3oMdciRvU9EDjtA87VDT3O/V4MoTeh92SNyP9W95
hSc0X3s8q0isLAjjCb0Xe5Tvqa1LjuEJzdseh7VFP99N4Am9HyEGJO/ff1nN
E5q/ECNePxDYGM8Tek9C3JQwsjFcxROKQ4Tan5LuOYfzhPIQ4VdNyecOBvOM
hwhb5vP7ROt5xkOECmXlR0+X96U8HJBb2tLQtMgxHg749zeKwewRjvFwwJzB
0oEvOjnGQ4zdzc0p8kaO8RBjc7xk4uNyjvEQ41tRMViezTEeEsyt8wztjeMY
DwlmRAflRmzmGA8JesauzXH34BgPR0y6uqBVGfSMhyNurt/w7vO9esbDEac0
KTmHf9EzHlJM5IbbTn+rZzyk2P6kprUiXc94SPHUGvXK5Eg94yHDS8d/uPCc
t57xkOGKGu3YNaGe8ZCh36crC/eO6hgPJ/x6tsMt4IqO8XDC2u9/dxdV6xgP
J1S0q8YWC3WMhzP6Z51dWLFdR/4DwGSrGQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox[
        "\"\[HBar]\[Omega]/\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\\), \
\\(0\\)]\\)\"", HoldForm], TraditionalForm], 
       FormBox[
        TagBox[
        "\"e \\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"y\\\",FontSlant->\\\"Italic\\\"], \\\"z\\\"}]]]\
\\)/(\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(D\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Tau]m\[Alpha]\\), \\(2\\)]\\))\"", 
         HoldForm], TraditionalForm]}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05], "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> 
       True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 4.}, {-0.30253636509731335`, 0.875094996190081}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"Re[\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"y\\\",FontSlant->\\\"Italic\\\"], \\\"z\\\"}]]]\
\\)]\"", "\"Im[\\!\\(\\*SuperscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{StyleBox[\\\"y\\\",FontSlant->\\\"Italic\\\"], \\\"z\\\"}]]]\
\\)]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8907392672979317`*^9, 3.8907397015509396`*^9, 3.8907433445747814`*^9, 
   3.890747726199274*^9, 3.890751609840612*^9, 3.890793730675272*^9, 
   3.89079529287775*^9, 3.890797284777637*^9, 3.890798516039956*^9, 
   3.890801535922984*^9, 3.890803552514686*^9, 3.890808739826894*^9, 
   3.890809257699004*^9, 3.890809447568413*^9, 3.8908094855046177`*^9, 
   3.890809550355068*^9, 3.890809589486226*^9, 3.89080967683882*^9, 
   3.8908097363327293`*^9, 3.890813173669063*^9, 3.890813208050235*^9, 
   3.8908132484007483`*^9, 3.890814245401668*^9, 3.8908152295119133`*^9, 
   3.890815341855259*^9, 3.8908168253745327`*^9, 3.890817403742257*^9, 
   3.890826842397547*^9, {3.8908270208996696`*^9, 3.890827044717355*^9}, 
   3.8908270891974363`*^9, 3.8908272139386578`*^9, 3.890827257376004*^9, 
   3.890827292992982*^9, 3.890828071790532*^9, 3.8908287109631157`*^9, 
   3.890829220465837*^9, 3.890829309816606*^9, 3.890829453607998*^9, 
   3.890830647175187*^9, 3.890838843079347*^9, 3.890888546248372*^9, 
   3.8909014773701515`*^9, 3.89107275342994*^9, 3.8910736638963947`*^9, 
   3.89107672228214*^9, 3.8910782565933867`*^9, 3.891078949053873*^9, 
   3.891079145768354*^9, 3.8910795579088717`*^9, 3.891079856009207*^9, 
   3.891080019415453*^9, 3.8910802977733927`*^9, 3.893216294579378*^9, 
   3.893219392213203*^9, 3.8970375208512163`*^9, 3.8970426449834433`*^9, 
   3.897043488960334*^9, 3.902294467182897*^9, 3.902295704365816*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"e0f8bd5d-1f54-466f-92d0-b3032349fd45"]
}, Open  ]],

Cell[TextData[{
 "The charge current for an arbitrary input electric field is given by ",
 Cell[BoxData[
  StyleBox["j",
   FontSlant->"Italic"]],
  CellChangeTimes->{{3.887343350592855*^9, 3.887343425901874*^9}, {
   3.887343468180904*^9, 3.887343510243607*^9}, {3.8873435781769743`*^9, 
   3.8873436278748007`*^9}, {3.8873437242636127`*^9, 3.887343736362088*^9}, {
   3.887344166696082*^9, 3.88734417328057*^9}, {3.8874350078543797`*^9, 
   3.887435010149005*^9}, {3.887450203967901*^9, 3.887450205509687*^9}, {
   3.8874502571363688`*^9, 3.887450261018318*^9}, {3.887450313506886*^9, 
   3.887450314155768*^9}, {3.887708403788672*^9, 3.887708432348188*^9}, {
   3.887709013113785*^9, 3.8877090402269497`*^9}, {3.887709457811775*^9, 
   3.887709473654619*^9}, {3.8877098722033787`*^9, 3.887709872474779*^9}, {
   3.88771004750167*^9, 3.887710048498375*^9}, {3.887712487841608*^9, 
   3.8877124881676064`*^9}},ExpressionUUID->
  "c231ebd4-c908-49e7-9699-8d09c7f552b9"],
 "(",
 StyleBox["t",
  FontSlant->"Italic"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{"\[DifferentialD]", "\[Omega]"}], 
      RowBox[{"2", "\[Pi]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "\[ImaginaryI]\[Omega]t"}]], 
     RowBox[{"\[Sigma]", "(", "\[Omega]", ")"}], 
     RowBox[{"E", "(", "\[Omega]", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"3a73e5de-41b8-47bb-9f1a-6cc9115c1f71"],
 ".\nFor a sinusoidal input electric field ",
 StyleBox["E",
  FontSlant->"Italic"],
 "(",
 StyleBox["t",
  FontSlant->"Italic"],
 ")=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "07434edb-13d7-4f81-914c-384153f4546d"],
 "sin(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "0"], TraditionalForm]],ExpressionUUID->
  "f9579c3f-2835-44aa-88ec-f3624f1ac083"],
 StyleBox["t",
  FontSlant->"Italic"],
 "), the current is given by ",
 Cell[BoxData[
  StyleBox["j",
   FontSlant->"Italic"]],
  CellChangeTimes->{{3.887343350592855*^9, 3.887343425901874*^9}, {
   3.887343468180904*^9, 3.887343510243607*^9}, {3.8873435781769743`*^9, 
   3.8873436278748007`*^9}, {3.8873437242636127`*^9, 3.887343736362088*^9}, {
   3.887344166696082*^9, 3.88734417328057*^9}, {3.8874350078543797`*^9, 
   3.887435010149005*^9}, {3.887450203967901*^9, 3.887450205509687*^9}, {
   3.8874502571363688`*^9, 3.887450261018318*^9}, {3.887450313506886*^9, 
   3.887450314155768*^9}, {3.887708403788672*^9, 3.887708432348188*^9}, {
   3.887709013113785*^9, 3.8877090402269497`*^9}, {3.887709457811775*^9, 
   3.887709473654619*^9}, {3.8877098722033787`*^9, 3.887709872474779*^9}, {
   3.88771004750167*^9, 3.887710048498375*^9}, {3.887712487841608*^9, 
   3.8877124881676064`*^9}},ExpressionUUID->
  "6cd7d49f-ccd2-4197-8ec8-e4738ad7b628"],
 "(",
 StyleBox["t",
  FontSlant->"Italic"],
 ") = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "2c158651-38bd-41c0-91f5-a17331771c38"],
 "(Re{\[Sigma](",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "0"], TraditionalForm]],ExpressionUUID->
  "f37d11a6-73f6-4fa1-a289-44dffdbff745"],
 ")}sin(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "0"], TraditionalForm]],ExpressionUUID->
  "a18782e8-e2bb-4f7c-b3ae-a92998dd8c02"],
 StyleBox["t",
  FontSlant->"Italic"],
 ")-Im{\[Sigma](",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "0"], TraditionalForm]],ExpressionUUID->
  "3907987c-95d1-4ccd-b18b-8e929206b1b6"],
 ")}cos(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "0"], TraditionalForm]],ExpressionUUID->
  "d5d5cae6-bc92-4f9d-850f-b059d47d5d2f"],
 StyleBox["t",
  FontSlant->"Italic"],
 "))."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.8873387826765547`*^9, 3.8873387905885344`*^9}, 
   3.8873388570528927`*^9, {3.887338932300098*^9, 3.887338933181953*^9}, {
   3.887338979926285*^9, 3.887339085665244*^9}, {3.887339256459895*^9, 
   3.8873393254822483`*^9}, {3.88733950849218*^9, 3.8873395321162357`*^9}, {
   3.887794960259519*^9, 3.887795009107153*^9}, {3.887795043237063*^9, 
   3.887795078026698*^9}, {3.887795909567315*^9, 3.887795928083415*^9}, {
   3.88779762286523*^9, 3.887797964630018*^9}, {3.8877980032792597`*^9, 
   3.887798053302527*^9}, {3.902294362225315*^9, 3.902294366476694*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"39853897-30a9-4c05-a698-7923b8838eff"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1109, 755},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.5 Inherited,
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"71976edb-3936-416a-bc6c-82a8b334c13e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 427, 10, 78, "Input",ExpressionUUID->"1b06fd7f-4a4d-4902-98f8-884466c36b68"],
Cell[CellGroupData[{
Cell[1010, 34, 156, 3, 101, "Section",ExpressionUUID->"d68b3fde-bdba-489c-9eeb-c00b8f421883"],
Cell[1169, 39, 499, 15, 78, "Input",ExpressionUUID->"ef21e155-09c3-4cc7-a225-ecd6b0da4740"],
Cell[1671, 56, 1113, 30, 140, "Input",ExpressionUUID->"eebf0662-d7c9-47aa-a06a-b4970cf22f18"],
Cell[2787, 88, 1105, 30, 140, "Input",ExpressionUUID->"e2a98774-e8e5-4c89-999d-2ed1c79a63c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3929, 123, 254, 4, 101, "Section",ExpressionUUID->"377e464a-69c1-40e6-9c05-a00a156ca3cf"],
Cell[4186, 129, 972, 28, 79, "Text",ExpressionUUID->"217e386f-ab9b-4bcc-b0e3-bf1ba834b4e0"],
Cell[5161, 159, 3480, 98, 419, "Input",ExpressionUUID->"38603ba9-ec22-4c7b-a1db-9bad2ba296df"],
Cell[CellGroupData[{
Cell[8666, 261, 389, 8, 67, "Subsubsection",ExpressionUUID->"8d705f23-b3dc-4fe9-8c99-ef8fbbb9c3bc"],
Cell[9058, 271, 782, 13, 146, "Text",ExpressionUUID->"7c459f49-d49e-4e26-ad0d-2f91745c46b8"],
Cell[CellGroupData[{
Cell[9865, 288, 1725, 48, 221, "Input",ExpressionUUID->"3bac9520-df66-472a-9d9c-48c8ca3622dd"],
Cell[11593, 338, 2136, 54, 142, "Output",ExpressionUUID->"0cb81b7e-2f28-4ace-91bb-75157da541fb"]
}, Open  ]],
Cell[13744, 395, 527, 8, 77, "Text",ExpressionUUID->"77fa33fc-183a-49a1-9e08-c8fd623f286e"],
Cell[CellGroupData[{
Cell[14296, 407, 3228, 86, 231, "Input",ExpressionUUID->"58da4d53-fc33-494f-9ca5-9e255d8ef34b"],
Cell[17527, 495, 203, 3, 52, "Output",ExpressionUUID->"b126ee98-eeae-4a20-baa6-aaadf308c3e4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17779, 504, 379, 7, 67, "Subsubsection",ExpressionUUID->"7684bb8c-37f3-4567-9112-3aabac23d3b7"],
Cell[CellGroupData[{
Cell[18183, 515, 2920, 81, 315, "Input",ExpressionUUID->"56d2a4ff-6e8d-420a-866b-04ea2ca7be59"],
Cell[21106, 598, 5946, 155, 395, "Output",ExpressionUUID->"070dc369-23f9-4a92-bb8b-ddeb536cac58"]
}, Open  ]],
Cell[27067, 756, 527, 8, 77, "Text",ExpressionUUID->"57bee1c1-56f4-418e-ab6b-2fbba5da3a7f"],
Cell[CellGroupData[{
Cell[27619, 768, 5838, 158, 412, "Input",ExpressionUUID->"b2eadaac-89ab-4b28-9919-218caa6e82ac"],
Cell[33460, 928, 176, 2, 52, "Output",ExpressionUUID->"b878d8b9-0fee-4115-9795-ef77257d5f86"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33685, 936, 386, 8, 67, "Subsubsection",ExpressionUUID->"a261df1f-29b2-4dbd-be0f-3801eadc85e8"],
Cell[CellGroupData[{
Cell[34096, 948, 6015, 121, 339, "Input",ExpressionUUID->"d1a4d83d-838c-4804-9cb8-9a1febd344ff"],
Cell[40114, 1071, 2004, 49, 137, "Output",ExpressionUUID->"c205a9c3-f7f0-41c4-af6c-439a3b92cc39"]
}, Open  ]],
Cell[42133, 1123, 527, 8, 77, "Text",ExpressionUUID->"55b098fa-825a-4091-b9ab-b57c17eeac40"],
Cell[CellGroupData[{
Cell[42685, 1135, 3580, 78, 235, "Input",ExpressionUUID->"a99f7a80-8b1e-41a8-a06a-e28fb6eabd25"],
Cell[46268, 1215, 176, 2, 52, "Output",ExpressionUUID->"cbd1bc4c-2f0d-4646-b8c0-43aef4050133"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46505, 1224, 263, 4, 101, "Section",ExpressionUUID->"3c475f98-6b57-42c8-ac5c-2341acdd88ad"],
Cell[CellGroupData[{
Cell[46793, 1232, 169, 3, 81, "Subsection",ExpressionUUID->"4e947867-0105-4bc7-bc78-76fb5bc04c87"],
Cell[46965, 1237, 574, 14, 46, "Input",ExpressionUUID->"2816c23a-368c-4136-87a5-7eebf3ac5b12"],
Cell[47542, 1253, 1248, 34, 140, "Input",ExpressionUUID->"cafc9d9c-ef98-4309-bc54-494923cf8cb8"],
Cell[48793, 1289, 1110, 27, 78, "Input",ExpressionUUID->"ae5c31c8-1dbe-4b30-8d03-1c7f7890358d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49940, 1321, 259, 4, 81, "Subsection",ExpressionUUID->"49b53a12-c689-4b45-8b4c-465c14383f7d"],
Cell[50202, 1327, 2008, 49, 218, "Text",ExpressionUUID->"ad231ab9-fad7-411f-a15a-9520e6750aa8"],
Cell[52213, 1378, 5688, 112, 576, "Input",ExpressionUUID->"bdf2a2e7-57c3-4b2a-a4cc-9efbc1ad5d14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57938, 1495, 286, 4, 81, "Subsection",ExpressionUUID->"1444ebfe-367b-4d31-85b0-e7e8f152a1b5"],
Cell[58227, 1501, 3373, 82, 272, "Input",ExpressionUUID->"f90a3afe-c06f-4473-a84a-e266c35f8551"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61649, 1589, 360, 6, 101, "Section",ExpressionUUID->"875e0056-e124-4fbe-80a4-db8f603bfbb4"],
Cell[CellGroupData[{
Cell[62034, 1599, 360, 6, 81, "Subsection",ExpressionUUID->"f380143c-b73c-4e47-b141-7c127bdea6fd"],
Cell[62397, 1607, 2715, 74, 348, "Input",ExpressionUUID->"0be154e1-6329-4328-a388-6f6ae5f234db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65149, 1686, 360, 6, 81, "Subsection",ExpressionUUID->"3fc46767-653d-4e56-b3c9-34d7157f478f"],
Cell[65512, 1694, 7122, 133, 348, "Input",ExpressionUUID->"08d903ad-6164-4038-b2fc-d7f7214386c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72671, 1832, 361, 6, 81, "Subsection",ExpressionUUID->"022be681-7c4c-4695-93f9-7891af7c1aff"],
Cell[73035, 1840, 4434, 123, 525, "Input",ExpressionUUID->"2774a8ae-7100-409e-b292-366b8c977554"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77518, 1969, 295, 5, 101, "Section",ExpressionUUID->"c8d836be-0f8c-4540-a317-c51fc177f214"],
Cell[77816, 1976, 426, 12, 115, "Input",ExpressionUUID->"993e1169-a8d3-4e21-8172-58be95467974"],
Cell[CellGroupData[{
Cell[78267, 1992, 538, 8, 81, "Subsection",ExpressionUUID->"3cdfb304-bd63-4d12-8cf6-1bfc3ff32378"],
Cell[78808, 2002, 858, 23, 104, "Input",ExpressionUUID->"3b45e741-9cf9-4d47-95af-84e5b51e1630"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79703, 2030, 537, 8, 81, "Subsection",ExpressionUUID->"cf154d90-5ec4-4114-ada6-77723254020a"],
Cell[80243, 2040, 634, 17, 97, "Input",ExpressionUUID->"fee889f4-623b-422b-917b-0a846eb10992"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80926, 2063, 261, 4, 101, "Section",ExpressionUUID->"9ba69495-92e0-4bd8-a9e4-59ddc38eedfd"],
Cell[81190, 2069, 1672, 25, 78, "Input",ExpressionUUID->"011cd50f-6123-4517-abb6-32be53fa6792"],
Cell[82865, 2096, 1359, 31, 112, "Text",ExpressionUUID->"44600ded-7fb4-47bf-9bdb-ca5eaab0a551"],
Cell[84227, 2129, 5877, 139, 419, "Input",ExpressionUUID->"ca8c3512-5029-4660-9e0a-8006f719a9e1"],
Cell[90107, 2270, 2294, 63, 264, "Input",ExpressionUUID->"84aa325d-8c55-452f-8fe4-d3725d739438"],
Cell[CellGroupData[{
Cell[92426, 2337, 375, 6, 81, "Subsection",ExpressionUUID->"7106f11d-8e74-43ae-9577-d65b566b0faf"],
Cell[92804, 2345, 1545, 43, 237, "Input",ExpressionUUID->"1b6eb6f1-830c-42fd-bbe8-f57f0a5137a2"],
Cell[94352, 2390, 1571, 43, 237, "Input",ExpressionUUID->"2468a411-09be-49d5-9a1f-6cca7a511108"],
Cell[95926, 2435, 3280, 64, 180, "Input",ExpressionUUID->"e7c539e8-7ee2-4d6f-91f5-aa5c86b5056c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99243, 2504, 481, 7, 81, "Subsection",ExpressionUUID->"a7da7151-718c-493b-94ee-7945dffe6129"],
Cell[99727, 2513, 711, 21, 78, "Input",ExpressionUUID->"b613862f-2cd5-45b7-b950-2365ac26f687"],
Cell[100441, 2536, 2321, 65, 326, "Input",ExpressionUUID->"fb7c344b-aa79-475e-802c-e440682e76a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102811, 2607, 351, 6, 101, "Section",ExpressionUUID->"caf769a5-d9fc-4562-94d2-eb5179f72353"],
Cell[CellGroupData[{
Cell[103187, 2617, 258, 5, 67, "Subsubsection",ExpressionUUID->"07ae74ba-f34d-4bde-987f-a7e3927f1798"],
Cell[CellGroupData[{
Cell[103470, 2626, 1270, 29, 119, "Input",ExpressionUUID->"1526f556-9539-4579-8556-3ed6ff48c150"],
Cell[104743, 2657, 13102, 286, 369, "Output",ExpressionUUID->"c01c7ff8-c14b-40c6-b563-0dce4e9adb8b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117894, 2949, 251, 4, 67, "Subsubsection",ExpressionUUID->"fe9f71ec-0696-493f-9948-03369c9f7d1d"],
Cell[CellGroupData[{
Cell[118170, 2957, 2357, 43, 119, "Input",ExpressionUUID->"0230f18c-dd17-46e3-bb67-e50ba407853d"],
Cell[120530, 3002, 13697, 297, 337, "Output",ExpressionUUID->"d57bd47e-eff1-4416-976a-4333957c04bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134276, 3305, 292, 4, 67, "Subsubsection",ExpressionUUID->"a458d2e3-a6ae-4703-b162-4f3d990e1ff5"],
Cell[CellGroupData[{
Cell[134593, 3313, 706, 16, 84, "Input",ExpressionUUID->"65b306af-61c4-401b-99a9-af78873bfa90"],
Cell[135302, 3331, 43623, 756, 343, "Output",ExpressionUUID->"5b8d94ed-a11b-4e2f-b623-01bc63eb7af9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178974, 4093, 344, 5, 67, "Subsubsection",ExpressionUUID->"b2c9afee-bea4-41e7-ac2c-3ff3e018e442"],
Cell[CellGroupData[{
Cell[179343, 4102, 706, 16, 84, "Input",ExpressionUUID->"abff886d-63c5-4968-9d33-593ed45c3633"],
Cell[180052, 4120, 42936, 745, 364, "Output",ExpressionUUID->"8003b42b-2a36-45ab-a852-aff1b98d0793"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223037, 4871, 259, 4, 67, "Subsubsection",ExpressionUUID->"a5c621f0-7194-42f9-a560-2e11e141052f"],
Cell[CellGroupData[{
Cell[223321, 4879, 2447, 45, 119, "Input",ExpressionUUID->"18a0c7bd-880d-415c-9bc2-fcd4f2bbad56"],
Cell[225771, 4926, 14945, 314, 331, "Output",ExpressionUUID->"e0f8bd5d-1f54-466f-92d0-b3032349fd45"]
}, Open  ]],
Cell[240731, 5243, 4499, 113, 154, "Text",ExpressionUUID->"39853897-30a9-4c05-a698-7923b8838eff"]
}, Open  ]]
}, Open  ]]
}
]
*)


